Precession resonances in the strong-gravity environment of a Kerr black hole

Precession resonances in b-EMRI systems provide characteristic signatures of the interaction between a compact binary and the supermassive black hole it orbits. In strong gravity, relativistic orbital frequencies allow additional resonances that are absent in the Newtonian regime. In this work, we investigate these resonances for a compact binary orbiting a rotating supermassive black hole described by the Kerr metric. This is an astrophysically relevant scenario, since supermassive black holes are expected to carry angular momentum. We consider both equatorial and inclined outer orbits and include both electric and magnetic tidal interactions. For inclined orbits, the additional polar degree of freedom gives rise to new resonant combinations that are absent in the spherically symmetric case. We derive the corresponding resonance spectrum analytically in the quasi-circular and quasi-equatorial regime, study its dependence on the black hole spin, and test these predictions through numerical integration of the equations of motion. Finally, we identify configurations in which the resonant effects occur while the binary system emits gravitational waves in the LISA frequency band.

==> anc/FB_ut_coefficients.wl <==
FB[-2, -2, -2] = 0
 
FB[-2, -2, -1] = 0
 
FB[-2, -2, 0] = 0
 
FB[-2, -2, 1] = 0
 
FB[-2, -2, 2] = 0
 
FB[-2, -1, -2] = 0
 
FB[-2, -1, -1] = 0
 
FB[-2, -1, 0] = 0
 
FB[-2, -1, 1] = 0
 
FB[-2, -1, 2] = 0
 
FB[-2, 0, -2] = 0
 
FB[-2, 0, -1] = 0
 
FB[-2, 0, 0] = 0
 
FB[-2, 0, 1] = 0
 
FB[-2, 0, 2] = 0
 
FB[-2, 1, -2] = 0
 
FB[-2, 1, -1] = 0
 
FB[-2, 1, 0] = 0
 
FB[-2, 1, 1] = 0
 
FB[-2, 1, 2] = 0
 
FB[-2, 2, -2] = 0
 
FB[-2, 2, -1] = 0
 
FB[-2, 2, 0] = 0
 
FB[-2, 2, 1] = 0
 
FB[-2, 2, 2] = 0
 
FB[-1, -2, -2] = 0
 
FB[-1, -2, -1] = 0
 
FB[-1, -2, 0] = 0
 
FB[-1, -2, 1] = 0
 
FB[-1, -2, 2] = 0
 
FB[-1, -1, -2] = (-15*c^9*(m1 - m2)*\[ScriptA]*\[ScriptE]*
      Sqrt[-(G*M*\[ScriptA]*(-1 + \[ScriptE]^2))]*\[Mu]*\[Chi]*
      (-1 + Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*
      (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^(3/2)*
      Sin[\[CapitalIota]]*Subscript[OverHat[z], 1]*
      ((2*G^3*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(15/4)*
         SubStar[M]^3*((-3*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
           Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
              (3/2)] + (-((OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
                3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
                  (3/2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*(
                -((OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[
                      OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + 
                   OverHat[\[Sigma]]^(3/2))) - 2*(\[Chi] - Sqrt[OverHat[
                     \[Sigma]]])^2*Sqrt[(2*\[Chi] - 3*Sqrt[OverHat[
                       \[Sigma]]] + OverHat[\[Sigma]]^(3/2))/(-3*\[Chi]^2 + 
                    8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                    OverHat[\[Sigma]]^2)]))/(2*\[Chi] - 
                3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^(3/2)) + 
            (Sqrt[(G*(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*SubStar[M])/
                (2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                  (3/2))]*(\[Chi]^2*OverHat[\[Sigma]]^(3/2)*
                Sqrt[G*SubStar[M]] + \[Chi]*OverHat[\[Sigma]]^2*
                Sqrt[G*SubStar[M]] - 3*OverHat[\[Sigma]]^(5/2)*
                Sqrt[G*SubStar[M]] + OverHat[\[Sigma]]^(7/2)*
                Sqrt[G*SubStar[M]] + \[Chi]^2*(\[Chi]*Sqrt[G*SubStar[M]] - 
                 Sqrt[G*OverHat[\[Sigma]]*SubStar[M]])))/
             (c^2*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]) - 
            ((4*c^2*\[Chi]*OverHat[\[Sigma]]^(1/4)*Sqrt[-3*\[Chi]^2 + 
                  8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] - 6*c^2*OverHat[\[Sigma]]^(3/4)*
                Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] + 2*c^2*
                OverHat[\[Sigma]]^(7/4)*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                   Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] + 8*G*\[Chi]*Sqrt[OverHat[\[Sigma]]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] - 6*G*OverHat[\[Sigma]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + G*OverHat[\[Sigma]]^2*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + Sqrt[2*\[Chi] - 3*Sqrt[OverHat[
                     \[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
                (c^2*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2]*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                     Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                    OverHat[\[Sigma]]^2] - 3*G*\[Chi]^2*SubStar[M]))*
              (\[Chi]^2*OverHat[\[Sigma]]^(3/2)*Sqrt[G*SubStar[M]] + \[Chi]*
                OverHat[\[Sigma]]^2*Sqrt[G*SubStar[M]] - 3*OverHat[\[Sigma]]^
                 (5/2)*Sqrt[G*SubStar[M]] + OverHat[\[Sigma]]^(7/2)*
                Sqrt[G*SubStar[M]] + \[Chi]^2*(\[Chi]*Sqrt[G*SubStar[M]] - 
                 Sqrt[G*OverHat[\[Sigma]]*SubStar[M]])))/
             (c^2*(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                (3/2))*(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*
                OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*Sqrt[G*SubStar[M]]))/
           (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])) + 
       (2*G^3*OverHat[\[Sigma]]^(17/4)*SubStar[M]^3*
         ((-2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
           Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
              (3/2)] + (-((OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
                3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
                  (3/2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*(
                -((OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[
                      OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + 
                   OverHat[\[Sigma]]^(3/2))) - 2*(\[Chi] - Sqrt[OverHat[
                     \[Sigma]]])^2*Sqrt[(2*\[Chi] - 3*Sqrt[OverHat[
                       \[Sigma]]] + OverHat[\[Sigma]]^(3/2))/(-3*\[Chi]^2 + 
                    8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                    OverHat[\[Sigma]]^2)]))/(2*\[Chi] - 
                3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^(3/2)) + 
            (Sqrt[(G*(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*SubStar[M])/
                (2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                  (3/2))]*(\[Chi]^2*OverHat[\[Sigma]]^(3/2)*
                Sqrt[G*SubStar[M]] + \[Chi]*OverHat[\[Sigma]]^2*
                Sqrt[G*SubStar[M]] - 3*OverHat[\[Sigma]]^(5/2)*
                Sqrt[G*SubStar[M]] + OverHat[\[Sigma]]^(7/2)*
                Sqrt[G*SubStar[M]] + \[Chi]^2*(\[Chi]*Sqrt[G*SubStar[M]] - 
                 Sqrt[G*OverHat[\[Sigma]]*SubStar[M]])))/
             (c^2*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]) - 
            ((4*c^2*\[Chi]*OverHat[\[Sigma]]^(1/4)*Sqrt[-3*\[Chi]^2 + 
                  8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] - 6*c^2*OverHat[\[Sigma]]^(3/4)*
                Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] + 2*c^2*
                OverHat[\[Sigma]]^(7/4)*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                   Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] + 8*G*\[Chi]*Sqrt[OverHat[\[Sigma]]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] - 6*G*OverHat[\[Sigma]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + G*OverHat[\[Sigma]]^2*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + Sqrt[2*\[Chi] - 3*Sqrt[OverHat[
                     \[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
                (c^2*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2]*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                     Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                    OverHat[\[Sigma]]^2] - 3*G*\[Chi]^2*SubStar[M]))*
              (\[Chi]^2*OverHat[\[Sigma]]^(3/2)*Sqrt[G*SubStar[M]] + \[Chi]*
                OverHat[\[Sigma]]^2*Sqrt[G*SubStar[M]] - 3*OverHat[\[Sigma]]^
                 (5/2)*Sqrt[G*SubStar[M]] + OverHat[\[Sigma]]^(7/2)*
                Sqrt[G*SubStar[M]] + \[Chi]^2*(\[Chi]*Sqrt[G*SubStar[M]] - 
                 Sqrt[G*OverHat[\[Sigma]]*SubStar[M]])))/
             (c^2*(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                (3/2))*(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*
                OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*Sqrt[G*SubStar[M]]))/
           (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)))/c^4))/
     (32*E^((2*I)*\[Theta])*G^5*M*OverHat[\[Sigma]]^(15/2)*
      (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*
      Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
      SubStar[M]^5)
 
FB[-1, -1, -1] = 0
 
FB[-1, -1, 0] = (-9*c^2*(m1 - m2)*\[ScriptA]*\[ScriptE]*\[Mu]*\[Chi]*
      OverHat[\[ScriptE]]*Sqrt[-(G*M*\[ScriptA]*(-1 + \[ScriptE]^2)*
         (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      Sin[2*\[CapitalIota]]*Subscript[OverHat[z], 1]*
      (-5*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
        (c^3*Sqrt[OverHat[\[Sigma]]]*(\[Chi]^2 - 2*\[Chi]*
            Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2)*
          Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
            6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] - 
         3*c^3*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
          Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
            6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
          (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2) - 
         (\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*
            Sqrt[OverHat[\[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
           (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*
          (c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
              OverHat[\[Sigma]]^2] + c*G*(Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + OverHat[
                 \[Sigma]]^2] - Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                OverHat[\[Sigma]]^(3/2)]*Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*
                  Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2)/(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                 OverHat[\[Sigma]]^(3/2))])*SubStar[M])) - 
       3*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])*
        Sqrt[OverHat[\[Sigma]]]*(c^3*Sqrt[OverHat[\[Sigma]]]*
          (\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2)*
          Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
            6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] - 
         2*c^3*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
          Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
            6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
          (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2) - 
         (\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*
            Sqrt[OverHat[\[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
           (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*
          (c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
              OverHat[\[Sigma]]^2] + c*G*(Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + OverHat[
                 \[Sigma]]^2] - Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                OverHat[\[Sigma]]^(3/2)]*Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*
                  Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2)/(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                 OverHat[\[Sigma]]^(3/2))])*SubStar[M]))))/
     (16*G^2*M*OverHat[\[Sigma]]^(15/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*
      (2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))*
      Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
        6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
      (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*SubStar[M]^2)
 
FB[-1, -1, 1] = 0
 
FB[-1, -1, 2] = (-15*c^9*E^((2*I)*\[Theta])*(m1 - m2)*\[ScriptA]*\[ScriptE]*
      Sqrt[-(G*M*\[ScriptA]*(-1 + \[ScriptE]^2))]*\[Mu]*\[Chi]*
      (1 + Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*
      (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^(3/2)*
      Sin[\[CapitalIota]]*Subscript[OverHat[z], 1]*
      ((2*G^3*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(15/4)*
         SubStar[M]^3*((-3*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
           Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
              (3/2)] + ((OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 3*\[Chi]*
                Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^(3/2) + 
               (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
              ((OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                     \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + 
                 OverHat[\[Sigma]]^(3/2)) - 2*(\[Chi] - Sqrt[OverHat[
                    \[Sigma]]])^2*Sqrt[(2*\[Chi] - 3*Sqrt[OverHat[
                      \[Sigma]]] + OverHat[\[Sigma]]^(3/2))/(-3*\[Chi]^2 + 
                   8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                   OverHat[\[Sigma]]^2)]))/(2*\[Chi] - 3*Sqrt[OverHat[
                  \[Sigma]]] + OverHat[\[Sigma]]^(3/2))^(3/2) + 
            (Sqrt[(G*(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*SubStar[M])/
                (2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                  (3/2))]*(\[Chi]^2*OverHat[\[Sigma]]^(3/2)*
                Sqrt[G*SubStar[M]] + \[Chi]*OverHat[\[Sigma]]^2*
                Sqrt[G*SubStar[M]] - 3*OverHat[\[Sigma]]^(5/2)*
                Sqrt[G*SubStar[M]] + OverHat[\[Sigma]]^(7/2)*
                Sqrt[G*SubStar[M]] + \[Chi]^2*(\[Chi]*Sqrt[G*SubStar[M]] - 
                 Sqrt[G*OverHat[\[Sigma]]*SubStar[M]])))/
             (c^2*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]) - 
            ((-4*c^2*\[Chi]*OverHat[\[Sigma]]^(1/4)*Sqrt[-3*\[Chi]^2 + 
                  8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] + 6*c^2*OverHat[\[Sigma]]^(3/4)*
                Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] - 2*c^2*
                OverHat[\[Sigma]]^(7/4)*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                   Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] + 8*G*\[Chi]*Sqrt[OverHat[\[Sigma]]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] - 6*G*OverHat[\[Sigma]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + G*OverHat[\[Sigma]]^2*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + Sqrt[2*\[Chi] - 3*Sqrt[OverHat[
                     \[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
                (c^2*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2]*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                     Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                    OverHat[\[Sigma]]^2] - 3*G*\[Chi]^2*SubStar[M]))*
              (\[Chi]^2*OverHat[\[Sigma]]^(3/2)*Sqrt[G*SubStar[M]] + \[Chi]*
                OverHat[\[Sigma]]^2*Sqrt[G*SubStar[M]] - 3*OverHat[\[Sigma]]^
                 (5/2)*Sqrt[G*SubStar[M]] + OverHat[\[Sigma]]^(7/2)*
                Sqrt[G*SubStar[M]] + \[Chi]^2*(\[Chi]*Sqrt[G*SubStar[M]] - 
                 Sqrt[G*OverHat[\[Sigma]]*SubStar[M]])))/
             (c^2*(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                (3/2))*(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*
                OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*Sqrt[G*SubStar[M]]))/
           (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])) + 
       (2*G^3*OverHat[\[Sigma]]^(17/4)*SubStar[M]^3*
         ((-2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
           Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
              (3/2)] + ((OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 3*\[Chi]*
                Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^(3/2) + 
               (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
              ((OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                     \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + 
                 OverHat[\[Sigma]]^(3/2)) - 2*(\[Chi] - Sqrt[OverHat[
                    \[Sigma]]])^2*Sqrt[(2*\[Chi] - 3*Sqrt[OverHat[
                      \[Sigma]]] + OverHat[\[Sigma]]^(3/2))/(-3*\[Chi]^2 + 
                   8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                   OverHat[\[Sigma]]^2)]))/(2*\[Chi] - 3*Sqrt[OverHat[
                  \[Sigma]]] + OverHat[\[Sigma]]^(3/2))^(3/2) + 
            (Sqrt[(G*(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*SubStar[M])/
                (2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                  (3/2))]*(\[Chi]^2*OverHat[\[Sigma]]^(3/2)*
                Sqrt[G*SubStar[M]] + \[Chi]*OverHat[\[Sigma]]^2*
                Sqrt[G*SubStar[M]] - 3*OverHat[\[Sigma]]^(5/2)*
                Sqrt[G*SubStar[M]] + OverHat[\[Sigma]]^(7/2)*
                Sqrt[G*SubStar[M]] + \[Chi]^2*(\[Chi]*Sqrt[G*SubStar[M]] - 
                 Sqrt[G*OverHat[\[Sigma]]*SubStar[M]])))/
             (c^2*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]) - 
            ((-4*c^2*\[Chi]*OverHat[\[Sigma]]^(1/4)*Sqrt[-3*\[Chi]^2 + 
                  8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] + 6*c^2*OverHat[\[Sigma]]^(3/4)*
                Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] - 2*c^2*
                OverHat[\[Sigma]]^(7/4)*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                   Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] + 8*G*\[Chi]*Sqrt[OverHat[\[Sigma]]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] - 6*G*OverHat[\[Sigma]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + G*OverHat[\[Sigma]]^2*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + Sqrt[2*\[Chi] - 3*Sqrt[OverHat[
                     \[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
                (c^2*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2]*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                     Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                    OverHat[\[Sigma]]^2] - 3*G*\[Chi]^2*SubStar[M]))*
              (\[Chi]^2*OverHat[\[Sigma]]^(3/2)*Sqrt[G*SubStar[M]] + \[Chi]*
                OverHat[\[Sigma]]^2*Sqrt[G*SubStar[M]] - 3*OverHat[\[Sigma]]^
                 (5/2)*Sqrt[G*SubStar[M]] + OverHat[\[Sigma]]^(7/2)*
                Sqrt[G*SubStar[M]] + \[Chi]^2*(\[Chi]*Sqrt[G*SubStar[M]] - 
                 Sqrt[G*OverHat[\[Sigma]]*SubStar[M]])))/
             (c^2*(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                (3/2))*(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*
                OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*Sqrt[G*SubStar[M]]))/
           (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)))/c^4))/
     (32*G^5*M*OverHat[\[Sigma]]^(15/2)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*
      Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
      SubStar[M]^5)
 
FB[-1, 0, -2] = 0
 
FB[-1, 0, -1] = (3*c^3*(m1 - m2)*\[ScriptA]*\[ScriptE]*
      Sqrt[-(M*\[ScriptA]*(-1 + \[ScriptE]^2))]*\[Mu]*
      (1 + 2*Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*
      (\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*Sin[\[CapitalIota]/2]^2*
      (((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         ((5*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
           Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
              (3/2)] + (2*c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
             3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^(3/
                2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
            (-((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*Sqrt[
                -((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                    (3/2))/(3*\[Chi]^2 - 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                   6*OverHat[\[Sigma]] - OverHat[\[Sigma]]^2))]) - 
             (OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                   \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + OverHat[
                 \[Sigma]]^(3/2))))/((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
              OverHat[\[Sigma]]^(3/2))^(3/2)*(\[Chi]^2 - 
             2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)) - 
          (2*G*(\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
             (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*SubStar[M]*
            (Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 
                3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))] - 
             (2*c^2*\[Chi]*OverHat[\[Sigma]]^(1/4)*Sqrt[-3*\[Chi]^2 + 
                  8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] - 3*c^2*OverHat[\[Sigma]]^(3/4)*
                Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] + c^2*
                OverHat[\[Sigma]]^(7/4)*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                   Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] - 3*G*\[Chi]^2*Sqrt[2*\[Chi] - 
                  3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
                SubStar[M] + 8*G*\[Chi]*Sqrt[OverHat[\[Sigma]]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] - 6*G*OverHat[\[Sigma]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + G*OverHat[\[Sigma]]^2*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M])/(G*(2*\[Chi] - 3*Sqrt[OverHat[
                   \[Sigma]]] + OverHat[\[Sigma]]^(3/2))*Sqrt[-3*\[Chi]^2 + 
                 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2]*SubStar[M])))/
           (Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
              6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*(\[Chi]^2 - 
             2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2))))/
        (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]) + 
       2*Sqrt[OverHat[\[Sigma]]]*((2*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
          Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
             (3/2)] + (c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
            3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
              (3/2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
           (-((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*Sqrt[-((2*\[Chi] - 
                  3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))/
                 (3*\[Chi]^2 - 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                  6*OverHat[\[Sigma]] - OverHat[\[Sigma]]^2))]) - 
            (OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                  \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + 
              OverHat[\[Sigma]]^(3/2))))/
          ((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^
            (3/2)*(\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)) - 
         (G*(\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*
             Sqrt[OverHat[\[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
            (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*SubStar[M]*
           (Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*
                OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 3*
                Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))] - 
            (2*c^2*\[Chi]*OverHat[\[Sigma]]^(1/4)*Sqrt[-3*\[Chi]^2 + 
                 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2] - 3*c^2*OverHat[\[Sigma]]^(3/4)*Sqrt[
                -3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                 6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] + 
              c^2*OverHat[\[Sigma]]^(7/4)*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                  Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2] - 3*G*\[Chi]^2*Sqrt[2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*SubStar[
                M] + 8*G*\[Chi]*Sqrt[OverHat[\[Sigma]]]*Sqrt[2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*SubStar[
                M] - 6*G*OverHat[\[Sigma]]*Sqrt[2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*SubStar[
                M] + G*OverHat[\[Sigma]]^2*Sqrt[2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*SubStar[
                M])/(G*(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[
                 \[Sigma]]^(3/2))*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                 Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                OverHat[\[Sigma]]^2]*SubStar[M])))/
          (Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
             6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
           (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)))))/
     (4*E^(I*\[Theta])*G^(3/2)*M*OverHat[\[Sigma]]^(5/4)*
      (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*
      Sqrt[((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^3*
         (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2))/
        (2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^2]*
      SubStar[M]^2)
 
FB[-1, 0, 0] = 0
 
FB[-1, 0, 1] = (3*c^3*E^(I*\[Theta])*(m1 - m2)*\[ScriptA]*\[ScriptE]*
      Sqrt[-(M*\[ScriptA]*(-1 + \[ScriptE]^2))]*\[Mu]*Cos[\[CapitalIota]/2]^2*
      (-1 + 2*Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*
      (\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
      (((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         ((5*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
           Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
              (3/2)] + (2*c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
             3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^(3/
                2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
            ((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*Sqrt[-((2*\[Chi] - 
                  3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))/
                 (3*\[Chi]^2 - 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                  6*OverHat[\[Sigma]] - OverHat[\[Sigma]]^2))] - 
             (OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                   \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + OverHat[
                 \[Sigma]]^(3/2))))/((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
              OverHat[\[Sigma]]^(3/2))^(3/2)*(\[Chi]^2 - 
             2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)) - 
          (2*G*(\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
             (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*SubStar[M]*
            (Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 
                3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))] + 
             (2*c^2*\[Chi]*OverHat[\[Sigma]]^(1/4)*Sqrt[-3*\[Chi]^2 + 
                  8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] - 3*c^2*OverHat[\[Sigma]]^(3/4)*
                Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] + c^2*
                OverHat[\[Sigma]]^(7/4)*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                   Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] + 3*G*\[Chi]^2*Sqrt[2*\[Chi] - 
                  3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
                SubStar[M] - 8*G*\[Chi]*Sqrt[OverHat[\[Sigma]]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + 6*G*OverHat[\[Sigma]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] - G*OverHat[\[Sigma]]^2*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M])/(G*(2*\[Chi] - 3*Sqrt[OverHat[
                   \[Sigma]]] + OverHat[\[Sigma]]^(3/2))*Sqrt[-3*\[Chi]^2 + 
                 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2]*SubStar[M])))/
           (Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
              6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*(\[Chi]^2 - 
             2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2))))/
        (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]) + 
       2*Sqrt[OverHat[\[Sigma]]]*((2*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
          Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
             (3/2)] + (c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
            3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
              (3/2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
           ((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
             Sqrt[-((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                  (3/2))/(3*\[Chi]^2 - 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                 6*OverHat[\[Sigma]] - OverHat[\[Sigma]]^2))] - 
            (OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                  \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + 
              OverHat[\[Sigma]]^(3/2))))/
          ((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^
            (3/2)*(\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)) - 
         (G*(\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*
             Sqrt[OverHat[\[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
            (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*SubStar[M]*
           (Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*
                OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 3*
                Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))] + 
            (2*c^2*\[Chi]*OverHat[\[Sigma]]^(1/4)*Sqrt[-3*\[Chi]^2 + 
                 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2] - 3*c^2*OverHat[\[Sigma]]^(3/4)*Sqrt[
                -3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                 6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] + 
              c^2*OverHat[\[Sigma]]^(7/4)*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                  Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2] + 3*G*\[Chi]^2*Sqrt[2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*SubStar[
                M] - 8*G*\[Chi]*Sqrt[OverHat[\[Sigma]]]*Sqrt[2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*SubStar[
                M] + 6*G*OverHat[\[Sigma]]*Sqrt[2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*SubStar[
                M] - G*OverHat[\[Sigma]]^2*Sqrt[2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*SubStar[
                M])/(G*(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[
                 \[Sigma]]^(3/2))*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                 Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                OverHat[\[Sigma]]^2]*SubStar[M])))/
          (Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
             6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
           (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)))))/
     (4*G^(3/2)*M*OverHat[\[Sigma]]^(5/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^
       2*Sqrt[((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^3*
         (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2))/
        (2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^2]*
      SubStar[M]^2)
 
FB[-1, 0, 2] = 0
 
FB[-1, 1, -2] = (-15*c^3*(m1 - m2)*\[ScriptA]*\[ScriptE]*
      Sqrt[-(G*M*\[ScriptA]*(-1 + \[ScriptE]^2))]*\[Mu]*\[Chi]*
      (-1 + Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*
      (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^(3/2)*
      Sin[\[CapitalIota]]*Subscript[OverHat[z], 1]*
      (Sqrt[OverHat[\[Sigma]]]*((2*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
          Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
             (3/2)] + (c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
            3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
              (3/2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
           (-((OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                   \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + OverHat[
                 \[Sigma]]^(3/2))) - 2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
             Sqrt[(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                 (3/2))/(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)]))/
          ((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^
            (3/2)*(\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)) - 
         (G*(\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*
             Sqrt[OverHat[\[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
            (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*SubStar[M]*
           (Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*
                OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 3*
                Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))] + 
            ((2*\[Chi]^2 - 3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*
                OverHat[\[Sigma]]^(3/2) + (-3 + OverHat[\[Sigma]])*
                OverHat[\[Sigma]]^2)*((c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                 Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                   OverHat[\[Sigma]]^2])/(G*SubStar[M]) - (2*c^2*
                 OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 3*\[Chi]*
                   Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
                    (3/2) - 3*OverHat[\[Sigma]]^2 + OverHat[\[Sigma]]^3))/
                (G*Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                   OverHat[\[Sigma]]^(3/2)]*SubStar[M]) + (-9*\[Chi]*
                  OverHat[\[Sigma]]^2*Sqrt[G*SubStar[M]] + 
                 6*OverHat[\[Sigma]]^(5/2)*Sqrt[G*SubStar[M]] - 
                 OverHat[\[Sigma]]^(7/2)*Sqrt[G*SubStar[M]] + \[Chi]^2*
                  (3*\[Chi]*Sqrt[G*SubStar[M]] - 8*Sqrt[G*OverHat[\[Sigma]]*
                      SubStar[M]]) + 3*\[Chi]*OverHat[\[Sigma]]*
                  (2*Sqrt[G*SubStar[M]] + \[Chi]*Sqrt[G*OverHat[\[Sigma]]*
                      SubStar[M]]))/Sqrt[G*(-3*\[Chi]^2 + 8*\[Chi]*
                    Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                   OverHat[\[Sigma]]^2)*SubStar[M]]))/
             ((\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(2*\[Chi] - 
                3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^(3/2))))/
          (Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
             6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
           (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2))) + 
       ((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         ((3*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
           Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
              (3/2)] + (c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
             3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^(3/
                2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
            (-((OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                    \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + 
                OverHat[\[Sigma]]^(3/2))) - 2*(\[Chi] - Sqrt[OverHat[
                  \[Sigma]]])^2*Sqrt[(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                 OverHat[\[Sigma]]^(3/2))/(-3*\[Chi]^2 + 8*\[Chi]*
                  Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2)]))/
           ((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^
             (3/2)*(\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)) - 
          (G*(\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
             (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*SubStar[M]*
            (Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 
                3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))] + 
             ((2*\[Chi]^2 - 3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*
                 OverHat[\[Sigma]]^(3/2) + (-3 + OverHat[\[Sigma]])*
                 OverHat[\[Sigma]]^2)*((c^2*(\[Chi] + OverHat[\[Sigma]]^
                    (3/2))*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[
                       \[Sigma]]] + OverHat[\[Sigma]]^2])/(G*SubStar[M]) - 
                (2*c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 3*\[Chi]*
                    Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
                     (3/2) - 3*OverHat[\[Sigma]]^2 + OverHat[\[Sigma]]^3))/
                 (G*Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^(3/2)]*SubStar[M]) + 
                (-9*\[Chi]*OverHat[\[Sigma]]^2*Sqrt[G*SubStar[M]] + 
                  6*OverHat[\[Sigma]]^(5/2)*Sqrt[G*SubStar[M]] - 
                  OverHat[\[Sigma]]^(7/2)*Sqrt[G*SubStar[M]] + \[Chi]^2*
                   (3*\[Chi]*Sqrt[G*SubStar[M]] - 8*Sqrt[G*OverHat[\[Sigma]]*
                       SubStar[M]]) + 3*\[Chi]*OverHat[\[Sigma]]*
                   (2*Sqrt[G*SubStar[M]] + \[Chi]*Sqrt[G*OverHat[\[Sigma]]*
                       SubStar[M]]))/Sqrt[G*(-3*\[Chi]^2 + 8*\[Chi]*
                     Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                    OverHat[\[Sigma]]^2)*SubStar[M]]))/
              ((\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^
                (3/2))))/(Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[
                 \[Sigma]]] - 6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
            (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2))))/
        (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])))/
     (16*E^((2*I)*\[Theta])*G^2*M*OverHat[\[Sigma]]^(15/4)*
      (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*
      Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
      SubStar[M]^2)
 
FB[-1, 1, -1] = 0
 
FB[-1, 1, 0] = (9*c^3*(m1 - m2)*\[ScriptA]*\[ScriptE]*\[Mu]*\[Chi]*
      OverHat[\[ScriptE]]*Sqrt[-(G*M*\[ScriptA]*(-1 + \[ScriptE]^2)*
         (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      Sin[2*\[CapitalIota]]*Subscript[OverHat[z], 1]*
      (-5*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
        (c^2*Sqrt[OverHat[\[Sigma]]]*(\[Chi]^2 - 2*\[Chi]*
            Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2)*
          Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
            6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] - 
         3*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
          Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
            6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
          (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2) + 
         (\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*
            Sqrt[OverHat[\[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
           (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*
          (c^2*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
              OverHat[\[Sigma]]^2] + G*(-Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                 Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                OverHat[\[Sigma]]^2] + Sqrt[2*\[Chi] - 3*Sqrt[OverHat[
                   \[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
              Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                 6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))])*
            SubStar[M])) - 3*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
          Sqrt[OverHat[\[Sigma]]])*Sqrt[OverHat[\[Sigma]]]*
        (c^2*Sqrt[OverHat[\[Sigma]]]*(\[Chi]^2 - 2*\[Chi]*
            Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2)*
          Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
            6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] - 
         2*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
          Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
            6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
          (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2) + 
         (\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*
            Sqrt[OverHat[\[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
           (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*
          (c^2*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
              OverHat[\[Sigma]]^2] + G*(-Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                 Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                OverHat[\[Sigma]]^2] + Sqrt[2*\[Chi] - 3*Sqrt[OverHat[
                   \[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
              Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                 6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))])*
            SubStar[M]))))/(16*G^2*M*OverHat[\[Sigma]]^(15/4)*
      (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(2*\[Chi] - 
       3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))*
      Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
        6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
      (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*SubStar[M]^2)
 
FB[-1, 1, 1] = 0
 
FB[-1, 1, 2] = (-15*c^3*E^((2*I)*\[Theta])*(m1 - m2)*\[ScriptA]*\[ScriptE]*
      Sqrt[-(G*M*\[ScriptA]*(-1 + \[ScriptE]^2))]*\[Mu]*\[Chi]*
      (1 + Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*
      (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^(3/2)*
      Sin[\[CapitalIota]]*Subscript[OverHat[z], 1]*
      (Sqrt[OverHat[\[Sigma]]]*((2*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
          Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
             (3/2)] + (c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
            3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
              (3/2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
           (-((OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                   \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + OverHat[
                 \[Sigma]]^(3/2))) + 2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
             Sqrt[(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                 (3/2))/(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)]))/
          ((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^
            (3/2)*(\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)) - 
         (G*(\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*
             Sqrt[OverHat[\[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
            (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*SubStar[M]*
           (Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*
                OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 3*
                Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))] + 
            ((2*\[Chi]^2 - 3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*
                OverHat[\[Sigma]]^(3/2) + (-3 + OverHat[\[Sigma]])*
                OverHat[\[Sigma]]^2)*((c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                 Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                   OverHat[\[Sigma]]^2])/(G*SubStar[M]) + (2*c^2*
                 OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 3*\[Chi]*
                   Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
                    (3/2) - 3*OverHat[\[Sigma]]^2 + OverHat[\[Sigma]]^3))/
                (G*Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                   OverHat[\[Sigma]]^(3/2)]*SubStar[M]) + (-9*\[Chi]*
                  OverHat[\[Sigma]]^2*Sqrt[G*SubStar[M]] + 
                 6*OverHat[\[Sigma]]^(5/2)*Sqrt[G*SubStar[M]] - 
                 OverHat[\[Sigma]]^(7/2)*Sqrt[G*SubStar[M]] + \[Chi]^2*
                  (3*\[Chi]*Sqrt[G*SubStar[M]] - 8*Sqrt[G*OverHat[\[Sigma]]*
                      SubStar[M]]) + 3*\[Chi]*OverHat[\[Sigma]]*
                  (2*Sqrt[G*SubStar[M]] + \[Chi]*Sqrt[G*OverHat[\[Sigma]]*
                      SubStar[M]]))/Sqrt[G*(-3*\[Chi]^2 + 8*\[Chi]*
                    Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                   OverHat[\[Sigma]]^2)*SubStar[M]]))/
             ((\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(2*\[Chi] - 
                3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^(3/2))))/
          (Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
             6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
           (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2))) + 
       ((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         ((3*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
           Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
              (3/2)] + (c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
             3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^(3/
                2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
            (-((OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                    \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + 
                OverHat[\[Sigma]]^(3/2))) + 2*(\[Chi] - Sqrt[OverHat[
                  \[Sigma]]])^2*Sqrt[(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                 OverHat[\[Sigma]]^(3/2))/(-3*\[Chi]^2 + 8*\[Chi]*
                  Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2)]))/
           ((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^
             (3/2)*(\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)) - 
          (G*(\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
             (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*SubStar[M]*
            (Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 
                3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))] + 
             ((2*\[Chi]^2 - 3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*
                 OverHat[\[Sigma]]^(3/2) + (-3 + OverHat[\[Sigma]])*
                 OverHat[\[Sigma]]^2)*((c^2*(\[Chi] + OverHat[\[Sigma]]^
                    (3/2))*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[
                       \[Sigma]]] + OverHat[\[Sigma]]^2])/(G*SubStar[M]) + 
                (2*c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 3*\[Chi]*
                    Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
                     (3/2) - 3*OverHat[\[Sigma]]^2 + OverHat[\[Sigma]]^3))/
                 (G*Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^(3/2)]*SubStar[M]) + 
                (-9*\[Chi]*OverHat[\[Sigma]]^2*Sqrt[G*SubStar[M]] + 
                  6*OverHat[\[Sigma]]^(5/2)*Sqrt[G*SubStar[M]] - 
                  OverHat[\[Sigma]]^(7/2)*Sqrt[G*SubStar[M]] + \[Chi]^2*
                   (3*\[Chi]*Sqrt[G*SubStar[M]] - 8*Sqrt[G*OverHat[\[Sigma]]*
                       SubStar[M]]) + 3*\[Chi]*OverHat[\[Sigma]]*
                   (2*Sqrt[G*SubStar[M]] + \[Chi]*Sqrt[G*OverHat[\[Sigma]]*
                       SubStar[M]]))/Sqrt[G*(-3*\[Chi]^2 + 8*\[Chi]*
                     Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                    OverHat[\[Sigma]]^2)*SubStar[M]]))/
              ((\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^
                (3/2))))/(Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[
                 \[Sigma]]] - 6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
            (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2))))/
        (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])))/
     (16*G^2*M*OverHat[\[Sigma]]^(15/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*
      Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
      SubStar[M]^2)
 
FB[-1, 2, -2] = 0
 
FB[-1, 2, -1] = 0
 
FB[-1, 2, 0] = 0
 
FB[-1, 2, 1] = 0
 
FB[-1, 2, 2] = 0
 
FB[0, -2, -2] = 0
 
FB[0, -2, -1] = 0
 
FB[0, -2, 0] = 0
 
FB[0, -2, 1] = 0
 
FB[0, -2, 2] = 0
 
FB[0, -1, -2] = (-15*c^5*(m1 - m2)*\[ScriptA]^2*\[ScriptE]*
      (-1 + \[ScriptE]^2)*\[Mu]*\[Chi]*(-1 + Cos[\[CapitalIota]])*
      (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*
      Sin[\[CapitalIota]]*Subscript[OverHat[z], 1])/
     (16*E^((2*I)*\[Theta])*G*OverHat[\[Sigma]]^(15/4)*
      (\[Chi] + OverHat[\[Sigma]]^(3/2))*
      Sqrt[-(G*M*\[ScriptA]*(-1 + \[ScriptE]^2)*(2*\[Chi] - 
          3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)))]*SubStar[M]^2)
 
FB[0, -1, -1] = 0
 
FB[0, -1, 0] = (-9*c^5*(m1 - m2)*\[ScriptA]*\[ScriptE]*\[Mu]*\[Chi]*
      Cos[\[CapitalIota]]*(5*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
       4*OverHat[\[Sigma]] + 3*OverHat[\[Sigma]]^2)*Sin[\[CapitalIota]]*
      Subscript[OverHat[z], 1])/(8*G*OverHat[\[Sigma]]^(15/4)*
      (\[Chi] + OverHat[\[Sigma]]^(3/2))*
      Sqrt[-((G*M*(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
            (3/2)))/(\[ScriptA]*(-1 + \[ScriptE]^2)))]*SubStar[M]^2)
 
FB[0, -1, 1] = 0
 
FB[0, -1, 2] = (15*c^5*E^((2*I)*\[Theta])*(m1 - m2)*\[ScriptA]*\[ScriptE]*
      \[Mu]*\[Chi]*(1 + Cos[\[CapitalIota]])*(\[Chi]^2 - 
       2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*Sin[\[CapitalIota]]*
      Subscript[OverHat[z], 1])/(16*G*OverHat[\[Sigma]]^(15/4)*
      (\[Chi] + OverHat[\[Sigma]]^(3/2))*
      Sqrt[-((G*M*(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
            (3/2)))/(\[ScriptA]*(-1 + \[ScriptE]^2)))]*SubStar[M]^2)
 
FB[0, 0, -2] = 0
 
FB[0, 0, -1] = (3*c^5*(m1 - m2)*\[ScriptE]*\[Mu]*(Cos[\[CapitalIota]] - 
       Cos[2*\[CapitalIota]])*((\[ScriptA]*OverHat[\[Sigma]])/G)^(3/2)*
      Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
      Sqrt[-((M*(-1 + \[ScriptE]^2)*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
          OverHat[\[Sigma]]^3*(\[Chi]^2 - 2*OverHat[\[Sigma]] + 
           OverHat[\[Sigma]]^2))/(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
           OverHat[\[Sigma]]^(3/2))^2)])/(4*E^(I*\[Theta])*M*
      OverHat[\[Sigma]]^(23/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
      SubStar[M]^2)
 
FB[0, 0, 0] = 0
 
FB[0, 0, 1] = (3*c^5*E^(I*\[Theta])*(m1 - m2)*\[ScriptE]*\[Mu]*
      (Cos[\[CapitalIota]] + Cos[2*\[CapitalIota]])*
      ((\[ScriptA]*OverHat[\[Sigma]])/G)^(3/2)*
      Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
      Sqrt[-((M*(-1 + \[ScriptE]^2)*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
          OverHat[\[Sigma]]^3*(\[Chi]^2 - 2*OverHat[\[Sigma]] + 
           OverHat[\[Sigma]]^2))/(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
           OverHat[\[Sigma]]^(3/2))^2)])/(4*M*OverHat[\[Sigma]]^(23/4)*
      (\[Chi] + OverHat[\[Sigma]]^(3/2))*SubStar[M]^2)
 
FB[0, 0, 2] = 0
 
FB[0, 1, -2] = (15*c^5*(m1 - m2)*\[ScriptA]^2*\[ScriptE]*(-1 + \[ScriptE]^2)*
      \[Mu]*\[Chi]*(-1 + Cos[\[CapitalIota]])*
      (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*
      Sin[\[CapitalIota]]*Subscript[OverHat[z], 1])/
     (16*E^((2*I)*\[Theta])*G*OverHat[\[Sigma]]^(15/4)*
      (\[Chi] + OverHat[\[Sigma]]^(3/2))*
      Sqrt[-(G*M*\[ScriptA]*(-1 + \[ScriptE]^2)*(2*\[Chi] - 
          3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)))]*SubStar[M]^2)
 
FB[0, 1, -1] = 0
 
FB[0, 1, 0] = (9*c^5*(m1 - m2)*\[ScriptA]*\[ScriptE]*\[Mu]*\[Chi]*
      Cos[\[CapitalIota]]*(5*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
       4*OverHat[\[Sigma]] + 3*OverHat[\[Sigma]]^2)*Sin[\[CapitalIota]]*
      Subscript[OverHat[z], 1])/(8*G*OverHat[\[Sigma]]^(15/4)*
      (\[Chi] + OverHat[\[Sigma]]^(3/2))*
      Sqrt[-((G*M*(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
            (3/2)))/(\[ScriptA]*(-1 + \[ScriptE]^2)))]*SubStar[M]^2)
 
FB[0, 1, 1] = 0
 
FB[0, 1, 2] = (-15*c^5*E^((2*I)*\[Theta])*(m1 - m2)*\[ScriptA]*\[ScriptE]*
      \[Mu]*\[Chi]*(1 + Cos[\[CapitalIota]])*(\[Chi]^2 - 
       2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*Sin[\[CapitalIota]]*
      Subscript[OverHat[z], 1])/(16*G*OverHat[\[Sigma]]^(15/4)*
      (\[Chi] + OverHat[\[Sigma]]^(3/2))*
      Sqrt[-((G*M*(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
            (3/2)))/(\[ScriptA]*(-1 + \[ScriptE]^2)))]*SubStar[M]^2)
 
FB[0, 2, -2] = 0
 
FB[0, 2, -1] = 0
 
FB[0, 2, 0] = 0
 
FB[0, 2, 1] = 0
 
FB[0, 2, 2] = 0
 
FB[1, -2, -2] = 0
 
FB[1, -2, -1] = 0
 
FB[1, -2, 0] = 0
 
FB[1, -2, 1] = 0
 
FB[1, -2, 2] = 0
 
FB[1, -1, -2] = (15*c^3*(m1 - m2)*\[ScriptA]*\[ScriptE]*
      Sqrt[-(G*M*\[ScriptA]*(-1 + \[ScriptE]^2))]*\[Mu]*\[Chi]*
      (-1 + Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*
      (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^(3/2)*
      Sin[\[CapitalIota]]*Subscript[OverHat[z], 1]*
      (Sqrt[OverHat[\[Sigma]]]*((2*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
          Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
             (3/2)] + (c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
            3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
              (3/2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
           (-((OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                   \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + OverHat[
                 \[Sigma]]^(3/2))) + 2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
             Sqrt[(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                 (3/2))/(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)]))/
          ((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^
            (3/2)*(\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)) - 
         (G*(\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*
             Sqrt[OverHat[\[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
            (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*SubStar[M]*
           (Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*
                OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 3*
                Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))] + 
            ((2*\[Chi]^2 - 3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*
                OverHat[\[Sigma]]^(3/2) + (-3 + OverHat[\[Sigma]])*
                OverHat[\[Sigma]]^2)*((c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                 Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                   OverHat[\[Sigma]]^2])/(G*SubStar[M]) + (2*c^2*
                 OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 3*\[Chi]*
                   Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
                    (3/2) - 3*OverHat[\[Sigma]]^2 + OverHat[\[Sigma]]^3))/
                (G*Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                   OverHat[\[Sigma]]^(3/2)]*SubStar[M]) + (-9*\[Chi]*
                  OverHat[\[Sigma]]^2*Sqrt[G*SubStar[M]] + 
                 6*OverHat[\[Sigma]]^(5/2)*Sqrt[G*SubStar[M]] - 
                 OverHat[\[Sigma]]^(7/2)*Sqrt[G*SubStar[M]] + \[Chi]^2*
                  (3*\[Chi]*Sqrt[G*SubStar[M]] - 8*Sqrt[G*OverHat[\[Sigma]]*
                      SubStar[M]]) + 3*\[Chi]*OverHat[\[Sigma]]*
                  (2*Sqrt[G*SubStar[M]] + \[Chi]*Sqrt[G*OverHat[\[Sigma]]*
                      SubStar[M]]))/Sqrt[G*(-3*\[Chi]^2 + 8*\[Chi]*
                    Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                   OverHat[\[Sigma]]^2)*SubStar[M]]))/
             ((\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(2*\[Chi] - 
                3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^(3/2))))/
          (Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
             6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
           (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2))) + 
       ((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         ((3*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
           Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
              (3/2)] + (c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
             3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^(3/
                2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
            (-((OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                    \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + 
                OverHat[\[Sigma]]^(3/2))) + 2*(\[Chi] - Sqrt[OverHat[
                  \[Sigma]]])^2*Sqrt[(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                 OverHat[\[Sigma]]^(3/2))/(-3*\[Chi]^2 + 8*\[Chi]*
                  Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2)]))/
           ((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^
             (3/2)*(\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)) - 
          (G*(\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
             (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*SubStar[M]*
            (Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 
                3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))] + 
             ((2*\[Chi]^2 - 3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*
                 OverHat[\[Sigma]]^(3/2) + (-3 + OverHat[\[Sigma]])*
                 OverHat[\[Sigma]]^2)*((c^2*(\[Chi] + OverHat[\[Sigma]]^
                    (3/2))*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[
                       \[Sigma]]] + OverHat[\[Sigma]]^2])/(G*SubStar[M]) + 
                (2*c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 3*\[Chi]*
                    Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
                     (3/2) - 3*OverHat[\[Sigma]]^2 + OverHat[\[Sigma]]^3))/
                 (G*Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^(3/2)]*SubStar[M]) + 
                (-9*\[Chi]*OverHat[\[Sigma]]^2*Sqrt[G*SubStar[M]] + 
                  6*OverHat[\[Sigma]]^(5/2)*Sqrt[G*SubStar[M]] - 
                  OverHat[\[Sigma]]^(7/2)*Sqrt[G*SubStar[M]] + \[Chi]^2*
                   (3*\[Chi]*Sqrt[G*SubStar[M]] - 8*Sqrt[G*OverHat[\[Sigma]]*
                       SubStar[M]]) + 3*\[Chi]*OverHat[\[Sigma]]*
                   (2*Sqrt[G*SubStar[M]] + \[Chi]*Sqrt[G*OverHat[\[Sigma]]*
                       SubStar[M]]))/Sqrt[G*(-3*\[Chi]^2 + 8*\[Chi]*
                     Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                    OverHat[\[Sigma]]^2)*SubStar[M]]))/
              ((\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^
                (3/2))))/(Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[
                 \[Sigma]]] - 6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
            (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2))))/
        (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])))/
     (16*E^((2*I)*\[Theta])*G^2*M*OverHat[\[Sigma]]^(15/4)*
      (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*
      Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
      SubStar[M]^2)
 
FB[1, -1, -1] = 0
 
FB[1, -1, 0] = (-9*c^3*(m1 - m2)*\[ScriptA]*\[ScriptE]*\[Mu]*\[Chi]*
      OverHat[\[ScriptE]]*Sqrt[-(G*M*\[ScriptA]*(-1 + \[ScriptE]^2)*
         (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      Sin[2*\[CapitalIota]]*Subscript[OverHat[z], 1]*
      (-5*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
        (c^2*Sqrt[OverHat[\[Sigma]]]*(\[Chi]^2 - 2*\[Chi]*
            Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2)*
          Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
            6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] - 
         3*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
          Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
            6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
          (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2) + 
         (\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*
            Sqrt[OverHat[\[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
           (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*
          (c^2*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
              OverHat[\[Sigma]]^2] + G*(-Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                 Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                OverHat[\[Sigma]]^2] + Sqrt[2*\[Chi] - 3*Sqrt[OverHat[
                   \[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
              Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                 6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))])*
            SubStar[M])) - 3*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
          Sqrt[OverHat[\[Sigma]]])*Sqrt[OverHat[\[Sigma]]]*
        (c^2*Sqrt[OverHat[\[Sigma]]]*(\[Chi]^2 - 2*\[Chi]*
            Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2)*
          Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
            6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] - 
         2*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
          Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
            6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
          (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2) + 
         (\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*
            Sqrt[OverHat[\[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
           (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*
          (c^2*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
              OverHat[\[Sigma]]^2] + G*(-Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                 Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                OverHat[\[Sigma]]^2] + Sqrt[2*\[Chi] - 3*Sqrt[OverHat[
                   \[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
              Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                 6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))])*
            SubStar[M]))))/(16*G^2*M*OverHat[\[Sigma]]^(15/4)*
      (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(2*\[Chi] - 
       3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))*
      Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
        6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
      (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*SubStar[M]^2)
 
FB[1, -1, 1] = 0
 
FB[1, -1, 2] = (15*c^3*E^((2*I)*\[Theta])*(m1 - m2)*\[ScriptA]*\[ScriptE]*
      Sqrt[-(G*M*\[ScriptA]*(-1 + \[ScriptE]^2))]*\[Mu]*\[Chi]*
      (1 + Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*
      (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^(3/2)*
      Sin[\[CapitalIota]]*Subscript[OverHat[z], 1]*
      (Sqrt[OverHat[\[Sigma]]]*((2*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
          Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
             (3/2)] + (c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
            3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
              (3/2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
           (-((OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                   \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + OverHat[
                 \[Sigma]]^(3/2))) - 2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
             Sqrt[(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                 (3/2))/(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)]))/
          ((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^
            (3/2)*(\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)) - 
         (G*(\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*
             Sqrt[OverHat[\[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
            (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*SubStar[M]*
           (Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*
                OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 3*
                Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))] + 
            ((2*\[Chi]^2 - 3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*
                OverHat[\[Sigma]]^(3/2) + (-3 + OverHat[\[Sigma]])*
                OverHat[\[Sigma]]^2)*((c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                 Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                   OverHat[\[Sigma]]^2])/(G*SubStar[M]) - (2*c^2*
                 OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 3*\[Chi]*
                   Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
                    (3/2) - 3*OverHat[\[Sigma]]^2 + OverHat[\[Sigma]]^3))/
                (G*Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                   OverHat[\[Sigma]]^(3/2)]*SubStar[M]) + (-9*\[Chi]*
                  OverHat[\[Sigma]]^2*Sqrt[G*SubStar[M]] + 
                 6*OverHat[\[Sigma]]^(5/2)*Sqrt[G*SubStar[M]] - 
                 OverHat[\[Sigma]]^(7/2)*Sqrt[G*SubStar[M]] + \[Chi]^2*
                  (3*\[Chi]*Sqrt[G*SubStar[M]] - 8*Sqrt[G*OverHat[\[Sigma]]*
                      SubStar[M]]) + 3*\[Chi]*OverHat[\[Sigma]]*
                  (2*Sqrt[G*SubStar[M]] + \[Chi]*Sqrt[G*OverHat[\[Sigma]]*
                      SubStar[M]]))/Sqrt[G*(-3*\[Chi]^2 + 8*\[Chi]*
                    Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                   OverHat[\[Sigma]]^2)*SubStar[M]]))/
             ((\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(2*\[Chi] - 
                3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^(3/2))))/
          (Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
             6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
           (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2))) + 
       ((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         ((3*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
           Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
              (3/2)] + (c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
             3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^(3/
                2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
            (-((OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                    \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + 
                OverHat[\[Sigma]]^(3/2))) - 2*(\[Chi] - Sqrt[OverHat[
                  \[Sigma]]])^2*Sqrt[(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                 OverHat[\[Sigma]]^(3/2))/(-3*\[Chi]^2 + 8*\[Chi]*
                  Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2)]))/
           ((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^
             (3/2)*(\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)) - 
          (G*(\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
             (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*SubStar[M]*
            (Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 
                3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))] + 
             ((2*\[Chi]^2 - 3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*
                 OverHat[\[Sigma]]^(3/2) + (-3 + OverHat[\[Sigma]])*
                 OverHat[\[Sigma]]^2)*((c^2*(\[Chi] + OverHat[\[Sigma]]^
                    (3/2))*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[
                       \[Sigma]]] + OverHat[\[Sigma]]^2])/(G*SubStar[M]) - 
                (2*c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 3*\[Chi]*
                    Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
                     (3/2) - 3*OverHat[\[Sigma]]^2 + OverHat[\[Sigma]]^3))/
                 (G*Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^(3/2)]*SubStar[M]) + 
                (-9*\[Chi]*OverHat[\[Sigma]]^2*Sqrt[G*SubStar[M]] + 
                  6*OverHat[\[Sigma]]^(5/2)*Sqrt[G*SubStar[M]] - 
                  OverHat[\[Sigma]]^(7/2)*Sqrt[G*SubStar[M]] + \[Chi]^2*
                   (3*\[Chi]*Sqrt[G*SubStar[M]] - 8*Sqrt[G*OverHat[\[Sigma]]*
                       SubStar[M]]) + 3*\[Chi]*OverHat[\[Sigma]]*
                   (2*Sqrt[G*SubStar[M]] + \[Chi]*Sqrt[G*OverHat[\[Sigma]]*
                       SubStar[M]]))/Sqrt[G*(-3*\[Chi]^2 + 8*\[Chi]*
                     Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                    OverHat[\[Sigma]]^2)*SubStar[M]]))/
              ((\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^
                (3/2))))/(Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[
                 \[Sigma]]] - 6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
            (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2))))/
        (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])))/
     (16*G^2*M*OverHat[\[Sigma]]^(15/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*
      Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
      SubStar[M]^2)
 
FB[1, 0, -2] = 0
 
FB[1, 0, -1] = (3*c^3*(m1 - m2)*\[ScriptA]*\[ScriptE]*
      Sqrt[-(M*\[ScriptA]*(-1 + \[ScriptE]^2))]*\[Mu]*
      (1 + 2*Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*
      (\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*Sin[\[CapitalIota]/2]^2*
      (((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         ((5*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
           Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
              (3/2)] + (2*c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
             3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^(3/
                2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
            ((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*Sqrt[-((2*\[Chi] - 
                  3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))/
                 (3*\[Chi]^2 - 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                  6*OverHat[\[Sigma]] - OverHat[\[Sigma]]^2))] - 
             (OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                   \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + OverHat[
                 \[Sigma]]^(3/2))))/((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
              OverHat[\[Sigma]]^(3/2))^(3/2)*(\[Chi]^2 - 
             2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)) - 
          (2*G*(\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
             (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*SubStar[M]*
            (Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 
                3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))] + 
             (2*c^2*\[Chi]*OverHat[\[Sigma]]^(1/4)*Sqrt[-3*\[Chi]^2 + 
                  8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] - 3*c^2*OverHat[\[Sigma]]^(3/4)*
                Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] + c^2*
                OverHat[\[Sigma]]^(7/4)*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                   Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] + 3*G*\[Chi]^2*Sqrt[2*\[Chi] - 
                  3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
                SubStar[M] - 8*G*\[Chi]*Sqrt[OverHat[\[Sigma]]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + 6*G*OverHat[\[Sigma]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] - G*OverHat[\[Sigma]]^2*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M])/(G*(2*\[Chi] - 3*Sqrt[OverHat[
                   \[Sigma]]] + OverHat[\[Sigma]]^(3/2))*Sqrt[-3*\[Chi]^2 + 
                 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2]*SubStar[M])))/
           (Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
              6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*(\[Chi]^2 - 
             2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2))))/
        (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]) + 
       2*Sqrt[OverHat[\[Sigma]]]*((2*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
          Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
             (3/2)] + (c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
            3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
              (3/2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
           ((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
             Sqrt[-((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                  (3/2))/(3*\[Chi]^2 - 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                 6*OverHat[\[Sigma]] - OverHat[\[Sigma]]^2))] - 
            (OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                  \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + 
              OverHat[\[Sigma]]^(3/2))))/
          ((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^
            (3/2)*(\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)) - 
         (G*(\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*
             Sqrt[OverHat[\[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
            (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*SubStar[M]*
           (Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*
                OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 3*
                Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))] + 
            (2*c^2*\[Chi]*OverHat[\[Sigma]]^(1/4)*Sqrt[-3*\[Chi]^2 + 
                 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2] - 3*c^2*OverHat[\[Sigma]]^(3/4)*Sqrt[
                -3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                 6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] + 
              c^2*OverHat[\[Sigma]]^(7/4)*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                  Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2] + 3*G*\[Chi]^2*Sqrt[2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*SubStar[
                M] - 8*G*\[Chi]*Sqrt[OverHat[\[Sigma]]]*Sqrt[2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*SubStar[
                M] + 6*G*OverHat[\[Sigma]]*Sqrt[2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*SubStar[
                M] - G*OverHat[\[Sigma]]^2*Sqrt[2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*SubStar[
                M])/(G*(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[
                 \[Sigma]]^(3/2))*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                 Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                OverHat[\[Sigma]]^2]*SubStar[M])))/
          (Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
             6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
           (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)))))/
     (4*E^(I*\[Theta])*G^(3/2)*M*OverHat[\[Sigma]]^(5/4)*
      (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*
      Sqrt[((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^3*
         (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2))/
        (2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^2]*
      SubStar[M]^2)
 
FB[1, 0, 0] = 0
 
FB[1, 0, 1] = (3*c^3*E^(I*\[Theta])*(m1 - m2)*\[ScriptA]*\[ScriptE]*
      Sqrt[-(M*\[ScriptA]*(-1 + \[ScriptE]^2))]*\[Mu]*Cos[\[CapitalIota]/2]^2*
      (-1 + 2*Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*
      (\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
      (((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         ((5*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
           Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
              (3/2)] + (2*c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
             3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^(3/
                2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
            (-((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*Sqrt[
                -((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                    (3/2))/(3*\[Chi]^2 - 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                   6*OverHat[\[Sigma]] - OverHat[\[Sigma]]^2))]) - 
             (OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                   \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + OverHat[
                 \[Sigma]]^(3/2))))/((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
              OverHat[\[Sigma]]^(3/2))^(3/2)*(\[Chi]^2 - 
             2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)) - 
          (2*G*(\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
             (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*SubStar[M]*
            (Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 
                3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))] - 
             (2*c^2*\[Chi]*OverHat[\[Sigma]]^(1/4)*Sqrt[-3*\[Chi]^2 + 
                  8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] - 3*c^2*OverHat[\[Sigma]]^(3/4)*
                Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] + c^2*
                OverHat[\[Sigma]]^(7/4)*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                   Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] - 3*G*\[Chi]^2*Sqrt[2*\[Chi] - 
                  3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
                SubStar[M] + 8*G*\[Chi]*Sqrt[OverHat[\[Sigma]]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] - 6*G*OverHat[\[Sigma]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + G*OverHat[\[Sigma]]^2*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M])/(G*(2*\[Chi] - 3*Sqrt[OverHat[
                   \[Sigma]]] + OverHat[\[Sigma]]^(3/2))*Sqrt[-3*\[Chi]^2 + 
                 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2]*SubStar[M])))/
           (Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
              6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*(\[Chi]^2 - 
             2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2))))/
        (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]) + 
       2*Sqrt[OverHat[\[Sigma]]]*((2*c^2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
          Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
             (3/2)] + (c^2*OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
            3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
              (3/2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
           (-((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*Sqrt[-((2*\[Chi] - 
                  3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))/
                 (3*\[Chi]^2 - 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                  6*OverHat[\[Sigma]] - OverHat[\[Sigma]]^2))]) - 
            (OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                  \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + 
              OverHat[\[Sigma]]^(3/2))))/
          ((2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^
            (3/2)*(\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)) - 
         (G*(\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*
             Sqrt[OverHat[\[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
            (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*SubStar[M]*
           (Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*
                OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)/(2*\[Chi] - 3*
                Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))] - 
            (2*c^2*\[Chi]*OverHat[\[Sigma]]^(1/4)*Sqrt[-3*\[Chi]^2 + 
                 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2] - 3*c^2*OverHat[\[Sigma]]^(3/4)*Sqrt[
                -3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                 6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] + 
              c^2*OverHat[\[Sigma]]^(7/4)*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                  Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2] - 3*G*\[Chi]^2*Sqrt[2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*SubStar[
                M] + 8*G*\[Chi]*Sqrt[OverHat[\[Sigma]]]*Sqrt[2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*SubStar[
                M] - 6*G*OverHat[\[Sigma]]*Sqrt[2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*SubStar[
                M] + G*OverHat[\[Sigma]]^2*Sqrt[2*\[Chi] - 
                 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*SubStar[
                M])/(G*(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[
                 \[Sigma]]^(3/2))*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                 Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                OverHat[\[Sigma]]^2]*SubStar[M])))/
          (Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
             6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
           (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)))))/
     (4*G^(3/2)*M*OverHat[\[Sigma]]^(5/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^
       2*Sqrt[((\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^3*
         (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2))/
        (2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^2]*
      SubStar[M]^2)
 
FB[1, 0, 2] = 0
 
FB[1, 1, -2] = (15*c^9*(m1 - m2)*\[ScriptA]*\[ScriptE]*
      Sqrt[-(G*M*\[ScriptA]*(-1 + \[ScriptE]^2))]*\[Mu]*\[Chi]*
      (-1 + Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*
      (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^(3/2)*
      Sin[\[CapitalIota]]*Subscript[OverHat[z], 1]*
      ((2*G^3*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(15/4)*
         SubStar[M]^3*((-3*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
           Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
              (3/2)] + ((OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 3*\[Chi]*
                Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^(3/2) + 
               (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
              ((OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                     \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + 
                 OverHat[\[Sigma]]^(3/2)) - 2*(\[Chi] - Sqrt[OverHat[
                    \[Sigma]]])^2*Sqrt[(2*\[Chi] - 3*Sqrt[OverHat[
                      \[Sigma]]] + OverHat[\[Sigma]]^(3/2))/(-3*\[Chi]^2 + 
                   8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                   OverHat[\[Sigma]]^2)]))/(2*\[Chi] - 3*Sqrt[OverHat[
                  \[Sigma]]] + OverHat[\[Sigma]]^(3/2))^(3/2) + 
            (Sqrt[(G*(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*SubStar[M])/
                (2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                  (3/2))]*(\[Chi]^2*OverHat[\[Sigma]]^(3/2)*
                Sqrt[G*SubStar[M]] + \[Chi]*OverHat[\[Sigma]]^2*
                Sqrt[G*SubStar[M]] - 3*OverHat[\[Sigma]]^(5/2)*
                Sqrt[G*SubStar[M]] + OverHat[\[Sigma]]^(7/2)*
                Sqrt[G*SubStar[M]] + \[Chi]^2*(\[Chi]*Sqrt[G*SubStar[M]] - 
                 Sqrt[G*OverHat[\[Sigma]]*SubStar[M]])))/
             (c^2*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]) - 
            ((-4*c^2*\[Chi]*OverHat[\[Sigma]]^(1/4)*Sqrt[-3*\[Chi]^2 + 
                  8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] + 6*c^2*OverHat[\[Sigma]]^(3/4)*
                Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] - 2*c^2*
                OverHat[\[Sigma]]^(7/4)*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                   Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] + 8*G*\[Chi]*Sqrt[OverHat[\[Sigma]]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] - 6*G*OverHat[\[Sigma]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + G*OverHat[\[Sigma]]^2*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + Sqrt[2*\[Chi] - 3*Sqrt[OverHat[
                     \[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
                (c^2*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2]*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                     Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                    OverHat[\[Sigma]]^2] - 3*G*\[Chi]^2*SubStar[M]))*
              (\[Chi]^2*OverHat[\[Sigma]]^(3/2)*Sqrt[G*SubStar[M]] + \[Chi]*
                OverHat[\[Sigma]]^2*Sqrt[G*SubStar[M]] - 3*OverHat[\[Sigma]]^
                 (5/2)*Sqrt[G*SubStar[M]] + OverHat[\[Sigma]]^(7/2)*
                Sqrt[G*SubStar[M]] + \[Chi]^2*(\[Chi]*Sqrt[G*SubStar[M]] - 
                 Sqrt[G*OverHat[\[Sigma]]*SubStar[M]])))/
             (c^2*(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                (3/2))*(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*
                OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*Sqrt[G*SubStar[M]]))/
           (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])) + 
       (2*G^3*OverHat[\[Sigma]]^(17/4)*SubStar[M]^3*
         ((-2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
           Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
              (3/2)] + ((OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 3*\[Chi]*
                Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^(3/2) + 
               (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*
              ((OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[
                     \[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + 
                 OverHat[\[Sigma]]^(3/2)) - 2*(\[Chi] - Sqrt[OverHat[
                    \[Sigma]]])^2*Sqrt[(2*\[Chi] - 3*Sqrt[OverHat[
                      \[Sigma]]] + OverHat[\[Sigma]]^(3/2))/(-3*\[Chi]^2 + 
                   8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                   OverHat[\[Sigma]]^2)]))/(2*\[Chi] - 3*Sqrt[OverHat[
                  \[Sigma]]] + OverHat[\[Sigma]]^(3/2))^(3/2) + 
            (Sqrt[(G*(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*SubStar[M])/
                (2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                  (3/2))]*(\[Chi]^2*OverHat[\[Sigma]]^(3/2)*
                Sqrt[G*SubStar[M]] + \[Chi]*OverHat[\[Sigma]]^2*
                Sqrt[G*SubStar[M]] - 3*OverHat[\[Sigma]]^(5/2)*
                Sqrt[G*SubStar[M]] + OverHat[\[Sigma]]^(7/2)*
                Sqrt[G*SubStar[M]] + \[Chi]^2*(\[Chi]*Sqrt[G*SubStar[M]] - 
                 Sqrt[G*OverHat[\[Sigma]]*SubStar[M]])))/
             (c^2*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]) - 
            ((-4*c^2*\[Chi]*OverHat[\[Sigma]]^(1/4)*Sqrt[-3*\[Chi]^2 + 
                  8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] + 6*c^2*OverHat[\[Sigma]]^(3/4)*
                Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] - 2*c^2*
                OverHat[\[Sigma]]^(7/4)*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                   Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] + 8*G*\[Chi]*Sqrt[OverHat[\[Sigma]]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] - 6*G*OverHat[\[Sigma]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + G*OverHat[\[Sigma]]^2*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + Sqrt[2*\[Chi] - 3*Sqrt[OverHat[
                     \[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
                (c^2*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2]*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                     Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                    OverHat[\[Sigma]]^2] - 3*G*\[Chi]^2*SubStar[M]))*
              (\[Chi]^2*OverHat[\[Sigma]]^(3/2)*Sqrt[G*SubStar[M]] + \[Chi]*
                OverHat[\[Sigma]]^2*Sqrt[G*SubStar[M]] - 3*OverHat[\[Sigma]]^
                 (5/2)*Sqrt[G*SubStar[M]] + OverHat[\[Sigma]]^(7/2)*
                Sqrt[G*SubStar[M]] + \[Chi]^2*(\[Chi]*Sqrt[G*SubStar[M]] - 
                 Sqrt[G*OverHat[\[Sigma]]*SubStar[M]])))/
             (c^2*(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                (3/2))*(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*
                OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*Sqrt[G*SubStar[M]]))/
           (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)))/c^4))/
     (32*E^((2*I)*\[Theta])*G^5*M*OverHat[\[Sigma]]^(15/2)*
      (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*
      Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
      SubStar[M]^5)
 
FB[1, 1, -1] = 0
 
FB[1, 1, 0] = (9*c^2*(m1 - m2)*\[ScriptA]*\[ScriptE]*\[Mu]*\[Chi]*
      OverHat[\[ScriptE]]*Sqrt[-(G*M*\[ScriptA]*(-1 + \[ScriptE]^2)*
         (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      Sin[2*\[CapitalIota]]*Subscript[OverHat[z], 1]*
      (-5*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
        (c^3*Sqrt[OverHat[\[Sigma]]]*(\[Chi]^2 - 2*\[Chi]*
            Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2)*
          Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
            6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] - 
         3*c^3*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
          Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
            6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
          (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2) - 
         (\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*
            Sqrt[OverHat[\[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
           (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*
          (c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
              OverHat[\[Sigma]]^2] + c*G*(Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + OverHat[
                 \[Sigma]]^2] - Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                OverHat[\[Sigma]]^(3/2)]*Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*
                  Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2)/(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                 OverHat[\[Sigma]]^(3/2))])*SubStar[M])) - 
       3*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])*
        Sqrt[OverHat[\[Sigma]]]*(c^3*Sqrt[OverHat[\[Sigma]]]*
          (\[Chi]^2 - 2*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2)*
          Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
            6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] - 
         2*c^3*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
          Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
            6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
          (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2) - 
         (\[Chi]^3 + \[Chi]^2*(-1 + OverHat[\[Sigma]])*
            Sqrt[OverHat[\[Sigma]]] + \[Chi]*OverHat[\[Sigma]]^2 + 
           (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^(5/2))*
          (c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
              OverHat[\[Sigma]]^2] + c*G*(Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + OverHat[
                 \[Sigma]]^2] - Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                OverHat[\[Sigma]]^(3/2)]*Sqrt[(-3*\[Chi]^2 + 8*\[Chi]*
                  Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                 OverHat[\[Sigma]]^2)/(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + 
                 OverHat[\[Sigma]]^(3/2))])*SubStar[M]))))/
     (16*G^2*M*OverHat[\[Sigma]]^(15/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*
      (2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))*
      Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
        6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]*
      (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*SubStar[M]^2)
 
FB[1, 1, 1] = 0
 
FB[1, 1, 2] = (15*c^9*E^((2*I)*\[Theta])*(m1 - m2)*\[ScriptA]*\[ScriptE]*
      Sqrt[-(G*M*\[ScriptA]*(-1 + \[ScriptE]^2))]*\[Mu]*\[Chi]*
      (1 + Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*
      (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^(3/2)*
      Sin[\[CapitalIota]]*Subscript[OverHat[z], 1]*
      ((2*G^3*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(15/4)*
         SubStar[M]^3*((-3*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
           Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
              (3/2)] + (-((OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
                3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
                  (3/2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*(
                -((OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[
                      OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + 
                   OverHat[\[Sigma]]^(3/2))) - 2*(\[Chi] - Sqrt[OverHat[
                     \[Sigma]]])^2*Sqrt[(2*\[Chi] - 3*Sqrt[OverHat[
                       \[Sigma]]] + OverHat[\[Sigma]]^(3/2))/(-3*\[Chi]^2 + 
                    8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                    OverHat[\[Sigma]]^2)]))/(2*\[Chi] - 
                3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^(3/2)) + 
            (Sqrt[(G*(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*SubStar[M])/
                (2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                  (3/2))]*(\[Chi]^2*OverHat[\[Sigma]]^(3/2)*
                Sqrt[G*SubStar[M]] + \[Chi]*OverHat[\[Sigma]]^2*
                Sqrt[G*SubStar[M]] - 3*OverHat[\[Sigma]]^(5/2)*
                Sqrt[G*SubStar[M]] + OverHat[\[Sigma]]^(7/2)*
                Sqrt[G*SubStar[M]] + \[Chi]^2*(\[Chi]*Sqrt[G*SubStar[M]] - 
                 Sqrt[G*OverHat[\[Sigma]]*SubStar[M]])))/
             (c^2*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]) - 
            ((4*c^2*\[Chi]*OverHat[\[Sigma]]^(1/4)*Sqrt[-3*\[Chi]^2 + 
                  8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] - 6*c^2*OverHat[\[Sigma]]^(3/4)*
                Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] + 2*c^2*
                OverHat[\[Sigma]]^(7/4)*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                   Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] + 8*G*\[Chi]*Sqrt[OverHat[\[Sigma]]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] - 6*G*OverHat[\[Sigma]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + G*OverHat[\[Sigma]]^2*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + Sqrt[2*\[Chi] - 3*Sqrt[OverHat[
                     \[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
                (c^2*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2]*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                     Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                    OverHat[\[Sigma]]^2] - 3*G*\[Chi]^2*SubStar[M]))*
              (\[Chi]^2*OverHat[\[Sigma]]^(3/2)*Sqrt[G*SubStar[M]] + \[Chi]*
                OverHat[\[Sigma]]^2*Sqrt[G*SubStar[M]] - 3*OverHat[\[Sigma]]^
                 (5/2)*Sqrt[G*SubStar[M]] + OverHat[\[Sigma]]^(7/2)*
                Sqrt[G*SubStar[M]] + \[Chi]^2*(\[Chi]*Sqrt[G*SubStar[M]] - 
                 Sqrt[G*OverHat[\[Sigma]]*SubStar[M]])))/
             (c^2*(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                (3/2))*(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*
                OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*Sqrt[G*SubStar[M]]))/
           (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])) + 
       (2*G^3*OverHat[\[Sigma]]^(17/4)*SubStar[M]^3*
         ((-2*(\[Chi] + OverHat[\[Sigma]]^(3/2)))/
           Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
              (3/2)] + (-((OverHat[\[Sigma]]^(1/4)*(2*\[Chi]^2 - 
                3*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 3*\[Chi]*OverHat[\[Sigma]]^
                  (3/2) + (-3 + OverHat[\[Sigma]])*OverHat[\[Sigma]]^2)*(
                -((OverHat[\[Sigma]]^(1/4)*(\[Chi]^2 - 2*\[Chi]*Sqrt[
                      OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2))/(\[Chi] + 
                   OverHat[\[Sigma]]^(3/2))) - 2*(\[Chi] - Sqrt[OverHat[
                     \[Sigma]]])^2*Sqrt[(2*\[Chi] - 3*Sqrt[OverHat[
                       \[Sigma]]] + OverHat[\[Sigma]]^(3/2))/(-3*\[Chi]^2 + 
                    8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                    OverHat[\[Sigma]]^2)]))/(2*\[Chi] - 
                3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2))^(3/2)) + 
            (Sqrt[(G*(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*SubStar[M])/
                (2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                  (3/2))]*(\[Chi]^2*OverHat[\[Sigma]]^(3/2)*
                Sqrt[G*SubStar[M]] + \[Chi]*OverHat[\[Sigma]]^2*
                Sqrt[G*SubStar[M]] - 3*OverHat[\[Sigma]]^(5/2)*
                Sqrt[G*SubStar[M]] + OverHat[\[Sigma]]^(7/2)*
                Sqrt[G*SubStar[M]] + \[Chi]^2*(\[Chi]*Sqrt[G*SubStar[M]] - 
                 Sqrt[G*OverHat[\[Sigma]]*SubStar[M]])))/
             (c^2*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2]) - 
            ((4*c^2*\[Chi]*OverHat[\[Sigma]]^(1/4)*Sqrt[-3*\[Chi]^2 + 
                  8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] - 6*c^2*OverHat[\[Sigma]]^(3/4)*
                Sqrt[-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 
                  6*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2] + 2*c^2*
                OverHat[\[Sigma]]^(7/4)*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                   Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                  OverHat[\[Sigma]]^2] + 8*G*\[Chi]*Sqrt[OverHat[\[Sigma]]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] - 6*G*OverHat[\[Sigma]]*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + G*OverHat[\[Sigma]]^2*
                Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                   (3/2)]*SubStar[M] + Sqrt[2*\[Chi] - 3*Sqrt[OverHat[
                     \[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
                (c^2*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2]*Sqrt[-3*\[Chi]^2 + 8*\[Chi]*
                     Sqrt[OverHat[\[Sigma]]] - 6*OverHat[\[Sigma]] + 
                    OverHat[\[Sigma]]^2] - 3*G*\[Chi]^2*SubStar[M]))*
              (\[Chi]^2*OverHat[\[Sigma]]^(3/2)*Sqrt[G*SubStar[M]] + \[Chi]*
                OverHat[\[Sigma]]^2*Sqrt[G*SubStar[M]] - 3*OverHat[\[Sigma]]^
                 (5/2)*Sqrt[G*SubStar[M]] + OverHat[\[Sigma]]^(7/2)*
                Sqrt[G*SubStar[M]] + \[Chi]^2*(\[Chi]*Sqrt[G*SubStar[M]] - 
                 Sqrt[G*OverHat[\[Sigma]]*SubStar[M]])))/
             (c^2*(2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                (3/2))*(-3*\[Chi]^2 + 8*\[Chi]*Sqrt[OverHat[\[Sigma]]] - 6*
                OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)*Sqrt[G*SubStar[M]]))/
           (\[Chi]^2 - 2*OverHat[\[Sigma]] + OverHat[\[Sigma]]^2)))/c^4))/
     (32*G^5*M*OverHat[\[Sigma]]^(15/2)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*
      Sqrt[2*\[Chi] - 3*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^(3/2)]*
      SubStar[M]^5)
 
FB[1, 2, -2] = 0
 
FB[1, 2, -1] = 0
 
FB[1, 2, 0] = 0
 
FB[1, 2, 1] = 0
 
FB[1, 2, 2] = 0
 
FB[2, -2, -2] = 0
 
FB[2, -2, -1] = 0
 
FB[2, -2, 0] = 0
 
FB[2, -2, 1] = 0
 
FB[2, -2, 2] = 0
 
FB[2, -1, -2] = 0
 
FB[2, -1, -1] = 0
 
FB[2, -1, 0] = 0
 
FB[2, -1, 1] = 0
 
FB[2, -1, 2] = 0
 
FB[2, 0, -2] = 0
 
FB[2, 0, -1] = 0
 
FB[2, 0, 0] = 0
 
FB[2, 0, 1] = 0
 
FB[2, 0, 2] = 0
 
FB[2, 1, -2] = 0
 
FB[2, 1, -1] = 0
 
FB[2, 1, 0] = 0
 
FB[2, 1, 1] = 0
 
FB[2, 1, 2] = 0
 
FB[2, 2, -2] = 0
 
FB[2, 2, -1] = 0
 
FB[2, 2, 0] = 0
 
FB[2, 2, 1] = 0
 
FB[2, 2, 2] = 0


==> anc/FE_ut_coefficients.wl <==
FE[0, -2, -2, -2] = 0
 
FE[0, -2, -2, -1] = 0
 
FE[0, -2, -2, 0] = 0
 
FE[0, -2, -2, 1] = 0
 
FE[0, -2, -2, 2] = 0
 
FE[0, -2, -1, -2] = 0
 
FE[0, -2, -1, -1] = 0
 
FE[0, -2, -1, 0] = 0
 
FE[0, -2, -1, 1] = 0
 
FE[0, -2, -1, 2] = 0
 
FE[0, -2, 0, -2] = 0
 
FE[0, -2, 0, -1] = 0
 
FE[0, -2, 0, 0] = 0
 
FE[0, -2, 0, 1] = 0
 
FE[0, -2, 0, 2] = 0
 
FE[0, -2, 1, -2] = 0
 
FE[0, -2, 1, -1] = 0
 
FE[0, -2, 1, 0] = 0
 
FE[0, -2, 1, 1] = 0
 
FE[0, -2, 1, 2] = 0
 
FE[0, -2, 2, -2] = 0
 
FE[0, -2, 2, -1] = 0
 
FE[0, -2, 2, 0] = 0
 
FE[0, -2, 2, 1] = 0
 
FE[0, -2, 2, 2] = 0
 
FE[0, -1, -2, -2] = 0
 
FE[0, -1, -2, -1] = 0
 
FE[0, -1, -2, 0] = 0
 
FE[0, -1, -2, 1] = 0
 
FE[0, -1, -2, 2] = 0
 
FE[0, -1, -1, -2] = 0
 
FE[0, -1, -1, -1] = (3*c^10*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*\[Mu]*\[Chi]*
      OverHat[\[ScriptE]]*Sin[2*\[CapitalIota]]*Subscript[OverHat[z], 1]*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                    4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2])/
                 (G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                  SubStar[M]) + (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                    SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                    SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                    SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                        M]))/Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^4 + 
       (5*G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^4*OverHat[\[Sigma]]^3*
         SubStar[M]^4*((3*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                    4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2])/
                 (G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                  SubStar[M]) + (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                    SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                    SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                    SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                        M]))/Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^
          2) + (G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(7/2)*SubStar[M]^4*
         ((29*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (6*G*OverHat[\[Sigma]]*
            SubStar[M]*((-2*G*OverHat[\[Sigma]]*SubStar[M]*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
                  Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                       SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                       (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                      SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                          2)/c^2])])/(G*SubStar[M])^(3/4) - 
                ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                   6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                    ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                   6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                       4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                        2])/(G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^
                       (3/2))*SubStar[M]) + (c*(-6*G^5*\[Chi]^3*
                       OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                       OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                       OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                      (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                        (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                       Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                     Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*
                         SubStar[M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                         (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                        (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^
                       2*SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                       G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                       (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^
                       4*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                     2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[
                         M] + G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^
                      (13/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*
                  OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2))^(3/2))))/(c^2*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) - 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*E^(I*\[Theta])*OverHat[\[Sigma]]^(25/4)*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, -1, -1, 0] = 0
 
FE[0, -1, -1, 1] = (3*c^10*E^(I*\[Theta])*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*
      \[Mu]*\[Chi]*OverHat[\[ScriptE]]*Sin[2*\[CapitalIota]]*
      Subscript[OverHat[z], 1]*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*
        SubStar[M]^3 - 2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((5*G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^4*OverHat[\[Sigma]]^3*
         SubStar[M]^4*((-3*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (G*OverHat[\[Sigma]]*SubStar[M]*
            ((2*c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/4)*Sqrt[
                (c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M])))/(2*G*\[Chi]*
                   SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 
                  3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])]*(
                G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                  (3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
                c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
                 (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
                c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                   SubStar[M])))/((G*SubStar[M])^(3/4)*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) - 
             (OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                   OverHat[\[Sigma]]^(3/2))*SubStar[M]) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) - 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*G^4*SubStar[M]^
                4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2)*(c*G^3*\[Chi]^2*SubStar[M]^3 + 
                c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*(-2*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) + 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^
          2) + (G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*
         ((-3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (G*OverHat[\[Sigma]]*SubStar[M]*
            ((2*c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/4)*Sqrt[
                (c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M])))/(2*G*\[Chi]*
                   SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 
                  3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])]*(
                G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                  (3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
                c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
                 (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
                c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                   SubStar[M])))/((G*SubStar[M])^(3/4)*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) - 
             (OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                   OverHat[\[Sigma]]^(3/2))*SubStar[M]) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) - 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*G^4*SubStar[M]^
                4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2)*(c*G^3*\[Chi]^2*SubStar[M]^3 + 
                c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*(-2*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) + 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/c^4 + 
       (G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(7/2)*
         SubStar[M]^4*((-29*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (6*G*OverHat[\[Sigma]]*
            SubStar[M]*((2*c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])]*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
                 (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
                c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
                 (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
                c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                   SubStar[M])))/((G*SubStar[M])^(3/4)*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) - 
             (OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                   OverHat[\[Sigma]]^(3/2))*SubStar[M]) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) - 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*G^4*SubStar[M]^
                4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2)*(c*G^3*\[Chi]^2*SubStar[M]^3 + 
                c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*(-2*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) + 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*OverHat[\[Sigma]]^(25/4)*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, -1, -1, 2] = 0
 
FE[0, -1, 0, -2] = (-3*c^10*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*\[Mu]*
      OverHat[\[ScriptE]]*Sin[\[CapitalIota]]^2*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c*(-6*G^5*\[Chi]^3*
                    OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                    OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                    OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                       SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                       SubStar[M]^2)/c^2)^(3/2) + (2*c^9*((G*OverHat[
                         \[Sigma]]*SubStar[M])/c^2)^(9/2)*(-6*G*SubStar[M] + 
                      G*OverHat[\[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]]))/
                 (2*G^5*OverHat[\[Sigma]]^3*(\[Chi] + OverHat[\[Sigma]]^
                     (3/2))^2*SubStar[M]^5*Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*
                      OverHat[\[Sigma]]*SubStar[M])/(c*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                      (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                   SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                    G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                    (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-4*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^2 + 
       (G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((5*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c*(-6*G^5*\[Chi]^3*
                    OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                    OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                    OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                       SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                       SubStar[M]^2)/c^2)^(3/2) + (2*c^9*((G*OverHat[
                         \[Sigma]]*SubStar[M])/c^2)^(9/2)*(-6*G*SubStar[M] + 
                      G*OverHat[\[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]]))/
                 (2*G^5*OverHat[\[Sigma]]^3*(\[Chi] + OverHat[\[Sigma]]^
                     (3/2))^2*SubStar[M]^5*Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*
                      OverHat[\[Sigma]]*SubStar[M])/(c*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                      (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                   SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                    G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                    (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-4*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*E^((2*I)*\[Theta])*OverHat[\[Sigma]]^(21/4)*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, -1, 0, -1] = 0
 
FE[0, -1, 0, 0] = (c^10*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*\[Mu]*
      (1 + 3*Cos[2*\[CapitalIota]])*OverHat[\[ScriptE]]*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((3*G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((-5*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (G*OverHat[\[Sigma]]*SubStar[M]*
            ((-2*c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/4)*Sqrt[
                (c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M])))/(2*G*\[Chi]*
                   SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 
                  3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])]*(
                G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                  (3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
                c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
                 (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
                c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                   SubStar[M])))/((G*SubStar[M])^(3/4)*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                 ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                  (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                 Sqrt[G*SubStar[M]])*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M])))/
              (2*c*G^9*OverHat[\[Sigma]]^(11/4)*(\[Chi] + OverHat[\[Sigma]]^
                  (3/2))^2*SubStar[M]^9*Sqrt[-3*G*\[Chi]^2*SubStar[M] + 
                 G*(-6 + OverHat[\[Sigma]])*OverHat[\[Sigma]]*SubStar[M] + 
                 8*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
               Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[M])/
                  (c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]) + 
                 (OverHat[\[Sigma]]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2)*(c*G^3*\[Chi]^2*SubStar[M]^3 + 
                c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*(-2*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))) - 
             ((c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(4*G^5*\[Chi]^2*
                 OverHat[\[Sigma]]^2*SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*
                 Sqrt[G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                  (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*G^5*OverHat[
                 \[Sigma]]^(7/4)*SubStar[M]^5*(G^2*\[Chi]^2*SubStar[M]^2 - 
                 2*G^2*OverHat[\[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^
                   2*SubStar[M]^2)^2*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2)*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])) + 
       (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
         ((-3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (G*OverHat[\[Sigma]]*SubStar[M]*
            ((-2*c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/4)*Sqrt[
                (c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M])))/(2*G*\[Chi]*
                   SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 
                  3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])]*(
                G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                  (3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
                c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
                 (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
                c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                   SubStar[M])))/((G*SubStar[M])^(3/4)*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                 ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                  (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                 Sqrt[G*SubStar[M]])*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M])))/
              (2*c*G^9*OverHat[\[Sigma]]^(11/4)*(\[Chi] + OverHat[\[Sigma]]^
                  (3/2))^2*SubStar[M]^9*Sqrt[-3*G*\[Chi]^2*SubStar[M] + 
                 G*(-6 + OverHat[\[Sigma]])*OverHat[\[Sigma]]*SubStar[M] + 
                 8*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
               Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[M])/
                  (c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]) + 
                 (OverHat[\[Sigma]]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2)*(c*G^3*\[Chi]^2*SubStar[M]^3 + 
                c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*(-2*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))) - 
             ((c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(4*G^5*\[Chi]^2*
                 OverHat[\[Sigma]]^2*SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*
                 Sqrt[G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                  (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*G^5*OverHat[
                 \[Sigma]]^(7/4)*SubStar[M]^5*(G^2*\[Chi]^2*SubStar[M]^2 - 
                 2*G^2*OverHat[\[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^
                   2*SubStar[M]^2)^2*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2)*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/c^2))/c^2))/
     (32*OverHat[\[Sigma]]^(21/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
        SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, -1, 0, 1] = 0
 
FE[0, -1, 0, 2] = (-3*c^10*E^((2*I)*\[Theta])*\[ScriptA]^2*
      (2 + 3*\[ScriptE]^2)*\[Mu]*OverHat[\[ScriptE]]*Sin[\[CapitalIota]]^2*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) + 
             (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))^2/(2*c^(5/2)*G^5*
               OverHat[\[Sigma]]^(3/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^
                2*SubStar[M]^5*(G*SubStar[M])^(13/4)*((G*OverHat[\[Sigma]]*
                  SubStar[M])/c^2)^(11/4)*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^2) - (c*(-6*G^5*\[Chi]^3*
                 OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                 OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                 OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                 OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2)^(3/2) + (2*c^9*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(9/2)*(-6*G*SubStar[M] + 
                   G*OverHat[\[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]])*(
                4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M])))/(4*G^10*OverHat[\[Sigma]]^
                (15/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^10*
               Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[M])/
                  (c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]) + 
                 (OverHat[\[Sigma]]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((4*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
               (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
               Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                    SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                        2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^2 + 
                  8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*
                      SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                   (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))])/
              (G^2*\[Chi]^2*SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^2 + 
       (G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((5*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) + 
             (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))^2/(2*c^(5/2)*G^5*
               OverHat[\[Sigma]]^(3/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^
                2*SubStar[M]^5*(G*SubStar[M])^(13/4)*((G*OverHat[\[Sigma]]*
                  SubStar[M])/c^2)^(11/4)*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^2) - (c*(-6*G^5*\[Chi]^3*
                 OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                 OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                 OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                 OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2)^(3/2) + (2*c^9*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(9/2)*(-6*G*SubStar[M] + 
                   G*OverHat[\[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]])*(
                4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M])))/(4*G^10*OverHat[\[Sigma]]^
                (15/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^10*
               Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[M])/
                  (c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]) + 
                 (OverHat[\[Sigma]]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((4*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
               (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
               Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                    SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                        2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^2 + 
                  8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*
                      SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                   (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))])/
              (G^2*\[Chi]^2*SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*OverHat[\[Sigma]]^(21/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
        SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, -1, 1, -2] = 0
 
FE[0, -1, 1, -1] = (-3*c^10*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*\[Mu]*\[Chi]*
      OverHat[\[ScriptE]]*Sin[2*\[CapitalIota]]*Subscript[OverHat[z], 1]*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(
                -((c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                     OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                    OverHat[\[Sigma]]^(3/2))*SubStar[M])) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^4 + 
       (5*G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^4*OverHat[\[Sigma]]^3*
         SubStar[M]^4*((3*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(
                -((c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                     OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                    OverHat[\[Sigma]]^(3/2))*SubStar[M])) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^
          2) + (G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(7/2)*SubStar[M]^4*
         ((29*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (6*G*OverHat[\[Sigma]]*
            SubStar[M]*((-2*G*OverHat[\[Sigma]]*SubStar[M]*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
                  Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                       SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                       (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                      SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                          2)/c^2])])/(G*SubStar[M])^(3/4) - 
                ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                   6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                    ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                   6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M]))*
                  (-((c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[
                          \[Sigma]]] + OverHat[\[Sigma]]^2])/(G*OverHat[
                       \[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*SubStar[
                       M])) + (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                       SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                       SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                       SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                       SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                       SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2)^(3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2)^(9/2)*(-6*G*SubStar[M] + G*OverHat[
                          \[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]]))/
                    (2*G^5*OverHat[\[Sigma]]^3*(\[Chi] + OverHat[\[Sigma]]^
                        (3/2))^2*SubStar[M]^5*Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*
                         OverHat[\[Sigma]]*SubStar[M])/(c*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                         (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                        (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^
                       2*SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                       G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                       (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^
                       4*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                     2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[
                         M] + G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^
                      (13/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*
                  OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2))^(3/2))))/(c^2*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) - 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*E^(I*\[Theta])*OverHat[\[Sigma]]^(25/4)*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, -1, 1, 0] = 0
 
FE[0, -1, 1, 1] = (3*c^10*E^(I*\[Theta])*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*
      \[Mu]*\[Chi]*OverHat[\[ScriptE]]*Sin[2*\[CapitalIota]]*
      Subscript[OverHat[z], 1]*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*
        SubStar[M]^3 - 2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                    4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2])/
                 (G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                  SubStar[M]) - (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                    SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                    SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                    SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                        M]))/Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
               (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
               Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                    SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                        2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^2 + 
                  8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*
                      SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                   (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))])/
              (G^2*\[Chi]^2*SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^4 + 
       (5*G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^4*OverHat[\[Sigma]]^3*
         SubStar[M]^4*((3*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                    4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2])/
                 (G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                  SubStar[M]) - (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                    SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                    SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                    SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                        M]))/Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
               (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
               Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                    SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                        2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^2 + 
                  8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*
                      SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                   (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))])/
              (G^2*\[Chi]^2*SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^
          2) + (G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(7/2)*SubStar[M]^4*
         ((29*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (6*G*OverHat[\[Sigma]]*
            SubStar[M]*((-2*G*OverHat[\[Sigma]]*SubStar[M]*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
                  Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                       SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                       (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                      SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                          2)/c^2])])/(G*SubStar[M])^(3/4) + 
                ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                   6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                    ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                   6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                       4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                        2])/(G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^
                       (3/2))*SubStar[M]) - (c*(-6*G^5*\[Chi]^3*
                       OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                       OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                       OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                      (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                        (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                       Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                     Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*
                         SubStar[M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                         (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                        (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^
                       2*SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                       G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                       (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^
                       4*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                     2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[
                         M] + G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^
                      (13/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*
                  OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2))^(3/2))))/(c^2*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) - 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*OverHat[\[Sigma]]^(25/4)*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, -1, 1, 2] = 0
 
FE[0, -1, 2, -2] = 0
 
FE[0, -1, 2, -1] = 0
 
FE[0, -1, 2, 0] = 0
 
FE[0, -1, 2, 1] = 0
 
FE[0, -1, 2, 2] = 0
 
FE[0, 0, -2, -2] = 0
 
FE[0, 0, -2, -1] = 0
 
FE[0, 0, -2, 0] = 0
 
FE[0, 0, -2, 1] = 0
 
FE[0, 0, -2, 2] = 0
 
FE[0, 0, -1, -2] = 0
 
FE[0, 0, -1, -1] = (3*c^10*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*\[Mu]*\[Chi]*
      (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])*
      Sin[2*\[CapitalIota]]*Subscript[OverHat[z], 1]*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      ((5*G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2)/(c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
           Sqrt[OverHat[\[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/
        c^2)*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3))/(32*E^(I*\[Theta])*G^6*
      (\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(15/2)*
      SubStar[M]^6*(-((G^2*\[Chi]*SubStar[M]^2*
          (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*(G*SubStar[M])^
             (3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^2*
            (G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
           2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, 0, -1, 0] = 0
 
FE[0, 0, -1, 1] = (-3*c^10*E^(I*\[Theta])*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*
      \[Mu]*\[Chi]*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
        Sqrt[OverHat[\[Sigma]]])*Sin[2*\[CapitalIota]]*
      Subscript[OverHat[z], 1]*Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(3/2)*SubStar[M]^2*
         ((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
            SubStar[M]^2)/(c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
              Sqrt[OverHat[\[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2)/c^2))/(c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
           Sqrt[OverHat[\[Sigma]]]))]*
      ((5*G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2)/(c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
           Sqrt[OverHat[\[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/
        c^2)*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3))/
     (32*G^6*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(15/2)*
      SubStar[M]^6*(-((G^2*\[Chi]*SubStar[M]^2*
          (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*(G*SubStar[M])^
             (3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^2*
            (G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
           2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, 0, -1, 2] = 0
 
FE[0, 0, 0, -2] = (-3*c^8*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*\[Mu]*
      Sin[\[CapitalIota]]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])) + 
       (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2)*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3))/(32*E^((2*I)*\[Theta])*G^4*
      OverHat[\[Sigma]]^5*SubStar[M]^4*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, 0, 0, -1] = 0
 
FE[0, 0, 0, 0] = -1/32*(c^8*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*\[Mu]*
       (1 + 3*Cos[2*\[CapitalIota]])*
       ((3*G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
          SubStar[M]^2)/(c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
            Sqrt[OverHat[\[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*
          SubStar[M]^2)/c^2)*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3 - 2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
        c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3))/(G^4*OverHat[\[Sigma]]^5*
       SubStar[M]^4*(-((G^2*\[Chi]*SubStar[M]^2*
           (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*(G*SubStar[M])^
              (3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^2*
             (G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
             ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
            2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/
               c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
              (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
          (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
             c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
             SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
           Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(
                -3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
              (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
          (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                M])/c^2]*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
         (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
          SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
           c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
             G*OverHat[\[Sigma]]*SubStar[M])))/
         (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
          SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
           c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
             G*OverHat[\[Sigma]]*SubStar[M])))/
         (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])))
 
FE[0, 0, 0, 1] = 0
 
FE[0, 0, 0, 2] = (-3*c^8*E^((2*I)*\[Theta])*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*
      \[Mu]*Sin[\[CapitalIota]]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])) + 
       (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2)*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3))/(32*G^4*OverHat[\[Sigma]]^5*
      SubStar[M]^4*(-((G^2*\[Chi]*SubStar[M]^2*
          (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*(G*SubStar[M])^
             (3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^2*
            (G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
           2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, 0, 1, -2] = 0
 
FE[0, 0, 1, -1] = (-3*c^10*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*\[Mu]*\[Chi]*
      (2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])*
      Sin[2*\[CapitalIota]]*Subscript[OverHat[z], 1]*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      ((5*G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2)/(c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
           Sqrt[OverHat[\[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/
        c^2)*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3))/(32*E^(I*\[Theta])*G^6*
      (\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(15/2)*
      SubStar[M]^6*(-((G^2*\[Chi]*SubStar[M]^2*
          (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*(G*SubStar[M])^
             (3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^2*
            (G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
           2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, 0, 1, 0] = 0
 
FE[0, 0, 1, 1] = (3*c^10*E^(I*\[Theta])*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*
      \[Mu]*\[Chi]*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
        Sqrt[OverHat[\[Sigma]]])*Sin[2*\[CapitalIota]]*
      Subscript[OverHat[z], 1]*Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(3/2)*SubStar[M]^2*
         ((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
            SubStar[M]^2)/(c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
              Sqrt[OverHat[\[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2)/c^2))/(c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
           Sqrt[OverHat[\[Sigma]]]))]*
      ((5*G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2)/(c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
           Sqrt[OverHat[\[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/
        c^2)*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3))/
     (32*G^6*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(15/2)*
      SubStar[M]^6*(-((G^2*\[Chi]*SubStar[M]^2*
          (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*(G*SubStar[M])^
             (3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^2*
            (G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
           2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, 0, 1, 2] = 0
 
FE[0, 0, 2, -2] = 0
 
FE[0, 0, 2, -1] = 0
 
FE[0, 0, 2, 0] = 0
 
FE[0, 0, 2, 1] = 0
 
FE[0, 0, 2, 2] = 0
 
FE[0, 1, -2, -2] = 0
 
FE[0, 1, -2, -1] = 0
 
FE[0, 1, -2, 0] = 0
 
FE[0, 1, -2, 1] = 0
 
FE[0, 1, -2, 2] = 0
 
FE[0, 1, -1, -2] = 0
 
FE[0, 1, -1, -1] = (3*c^10*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*\[Mu]*\[Chi]*
      OverHat[\[ScriptE]]*Sin[2*\[CapitalIota]]*Subscript[OverHat[z], 1]*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                    4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2])/
                 (G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                  SubStar[M]) - (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                    SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                    SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                    SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                        M]))/Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
               (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
               Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                    SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                        2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^2 + 
                  8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*
                      SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                   (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))])/
              (G^2*\[Chi]^2*SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^4 + 
       (5*G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^4*OverHat[\[Sigma]]^3*
         SubStar[M]^4*((3*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                    4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2])/
                 (G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                  SubStar[M]) - (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                    SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                    SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                    SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                        M]))/Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
               (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
               Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                    SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                        2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^2 + 
                  8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*
                      SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                   (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))])/
              (G^2*\[Chi]^2*SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^
          2) + (G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(7/2)*SubStar[M]^4*
         ((29*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (6*G*OverHat[\[Sigma]]*
            SubStar[M]*((-2*G*OverHat[\[Sigma]]*SubStar[M]*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
                  Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                       SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                       (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                      SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                          2)/c^2])])/(G*SubStar[M])^(3/4) + 
                ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                   6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                    ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                   6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                       4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                        2])/(G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^
                       (3/2))*SubStar[M]) - (c*(-6*G^5*\[Chi]^3*
                       OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                       OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                       OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                      (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                        (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                       Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                     Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*
                         SubStar[M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                         (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                        (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^
                       2*SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                       G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                       (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^
                       4*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                     2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[
                         M] + G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^
                      (13/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*
                  OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2))^(3/2))))/(c^2*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) - 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*E^(I*\[Theta])*OverHat[\[Sigma]]^(25/4)*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, 1, -1, 0] = 0
 
FE[0, 1, -1, 1] = (-3*c^10*E^(I*\[Theta])*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*
      \[Mu]*\[Chi]*OverHat[\[ScriptE]]*Sin[2*\[CapitalIota]]*
      Subscript[OverHat[z], 1]*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*
        SubStar[M]^3 - 2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(
                -((c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                     OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                    OverHat[\[Sigma]]^(3/2))*SubStar[M])) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^4 + 
       (5*G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^4*OverHat[\[Sigma]]^3*
         SubStar[M]^4*((3*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(
                -((c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                     OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                    OverHat[\[Sigma]]^(3/2))*SubStar[M])) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^
          2) + (G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(7/2)*SubStar[M]^4*
         ((29*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (6*G*OverHat[\[Sigma]]*
            SubStar[M]*((-2*G*OverHat[\[Sigma]]*SubStar[M]*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
                  Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                       SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                       (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                      SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                          2)/c^2])])/(G*SubStar[M])^(3/4) - 
                ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                   6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                    ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                   6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M]))*
                  (-((c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[
                          \[Sigma]]] + OverHat[\[Sigma]]^2])/(G*OverHat[
                       \[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*SubStar[
                       M])) + (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                       SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                       SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                       SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                       SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                       SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2)^(3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2)^(9/2)*(-6*G*SubStar[M] + G*OverHat[
                          \[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]]))/
                    (2*G^5*OverHat[\[Sigma]]^3*(\[Chi] + OverHat[\[Sigma]]^
                        (3/2))^2*SubStar[M]^5*Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*
                         OverHat[\[Sigma]]*SubStar[M])/(c*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                         (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                        (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^
                       2*SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                       G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                       (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^
                       4*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                     2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[
                         M] + G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^
                      (13/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*
                  OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2))^(3/2))))/(c^2*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) - 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*OverHat[\[Sigma]]^(25/4)*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, 1, -1, 2] = 0
 
FE[0, 1, 0, -2] = (-3*c^10*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*\[Mu]*
      OverHat[\[ScriptE]]*Sin[\[CapitalIota]]^2*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) + 
             (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))^2/(2*c^(5/2)*G^5*
               OverHat[\[Sigma]]^(3/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^
                2*SubStar[M]^5*(G*SubStar[M])^(13/4)*((G*OverHat[\[Sigma]]*
                  SubStar[M])/c^2)^(11/4)*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^2) - (c*(-6*G^5*\[Chi]^3*
                 OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                 OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                 OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                 OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2)^(3/2) + (2*c^9*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(9/2)*(-6*G*SubStar[M] + 
                   G*OverHat[\[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]])*(
                4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M])))/(4*G^10*OverHat[\[Sigma]]^
                (15/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^10*
               Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[M])/
                  (c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]) + 
                 (OverHat[\[Sigma]]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((4*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
               (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
               Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                    SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                        2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^2 + 
                  8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*
                      SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                   (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))])/
              (G^2*\[Chi]^2*SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^2 + 
       (G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((5*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) + 
             (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))^2/(2*c^(5/2)*G^5*
               OverHat[\[Sigma]]^(3/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^
                2*SubStar[M]^5*(G*SubStar[M])^(13/4)*((G*OverHat[\[Sigma]]*
                  SubStar[M])/c^2)^(11/4)*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^2) - (c*(-6*G^5*\[Chi]^3*
                 OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                 OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                 OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                 OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2)^(3/2) + (2*c^9*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(9/2)*(-6*G*SubStar[M] + 
                   G*OverHat[\[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]])*(
                4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M])))/(4*G^10*OverHat[\[Sigma]]^
                (15/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^10*
               Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[M])/
                  (c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]) + 
                 (OverHat[\[Sigma]]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((4*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
               (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
               Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                    SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                        2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^2 + 
                  8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*
                      SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                   (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))])/
              (G^2*\[Chi]^2*SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*E^((2*I)*\[Theta])*OverHat[\[Sigma]]^(21/4)*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, 1, 0, -1] = 0
 
FE[0, 1, 0, 0] = (c^10*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*\[Mu]*
      (1 + 3*Cos[2*\[CapitalIota]])*OverHat[\[ScriptE]]*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((3*G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((-5*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (G*OverHat[\[Sigma]]*SubStar[M]*
            ((-2*c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/4)*Sqrt[
                (c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M])))/(2*G*\[Chi]*
                   SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 
                  3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])]*(
                G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                  (3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
                c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
                 (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
                c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                   SubStar[M])))/((G*SubStar[M])^(3/4)*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                 ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                  (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                 Sqrt[G*SubStar[M]])*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M])))/
              (2*c*G^9*OverHat[\[Sigma]]^(11/4)*(\[Chi] + OverHat[\[Sigma]]^
                  (3/2))^2*SubStar[M]^9*Sqrt[-3*G*\[Chi]^2*SubStar[M] + 
                 G*(-6 + OverHat[\[Sigma]])*OverHat[\[Sigma]]*SubStar[M] + 
                 8*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
               Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[M])/
                  (c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]) + 
                 (OverHat[\[Sigma]]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2)*(c*G^3*\[Chi]^2*SubStar[M]^3 + 
                c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*(-2*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))) - 
             ((c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(4*G^5*\[Chi]^2*
                 OverHat[\[Sigma]]^2*SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*
                 Sqrt[G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                  (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*G^5*OverHat[
                 \[Sigma]]^(7/4)*SubStar[M]^5*(G^2*\[Chi]^2*SubStar[M]^2 - 
                 2*G^2*OverHat[\[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^
                   2*SubStar[M]^2)^2*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2)*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])) + 
       (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
         ((-3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (G*OverHat[\[Sigma]]*SubStar[M]*
            ((-2*c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/4)*Sqrt[
                (c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M])))/(2*G*\[Chi]*
                   SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 
                  3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])]*(
                G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                  (3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
                c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
                 (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
                c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                   SubStar[M])))/((G*SubStar[M])^(3/4)*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                 ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                  (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                 Sqrt[G*SubStar[M]])*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M])))/
              (2*c*G^9*OverHat[\[Sigma]]^(11/4)*(\[Chi] + OverHat[\[Sigma]]^
                  (3/2))^2*SubStar[M]^9*Sqrt[-3*G*\[Chi]^2*SubStar[M] + 
                 G*(-6 + OverHat[\[Sigma]])*OverHat[\[Sigma]]*SubStar[M] + 
                 8*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
               Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[M])/
                  (c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]) + 
                 (OverHat[\[Sigma]]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2)*(c*G^3*\[Chi]^2*SubStar[M]^3 + 
                c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*(-2*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))) - 
             ((c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(4*G^5*\[Chi]^2*
                 OverHat[\[Sigma]]^2*SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*
                 Sqrt[G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                  (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*G^5*OverHat[
                 \[Sigma]]^(7/4)*SubStar[M]^5*(G^2*\[Chi]^2*SubStar[M]^2 - 
                 2*G^2*OverHat[\[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^
                   2*SubStar[M]^2)^2*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2)*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/c^2))/c^2))/
     (32*OverHat[\[Sigma]]^(21/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
        SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, 1, 0, 1] = 0
 
FE[0, 1, 0, 2] = (-3*c^10*E^((2*I)*\[Theta])*\[ScriptA]^2*
      (2 + 3*\[ScriptE]^2)*\[Mu]*OverHat[\[ScriptE]]*Sin[\[CapitalIota]]^2*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c*(-6*G^5*\[Chi]^3*
                    OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                    OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                    OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                       SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                       SubStar[M]^2)/c^2)^(3/2) + (2*c^9*((G*OverHat[
                         \[Sigma]]*SubStar[M])/c^2)^(9/2)*(-6*G*SubStar[M] + 
                      G*OverHat[\[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]]))/
                 (2*G^5*OverHat[\[Sigma]]^3*(\[Chi] + OverHat[\[Sigma]]^
                     (3/2))^2*SubStar[M]^5*Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*
                      OverHat[\[Sigma]]*SubStar[M])/(c*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                      (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                   SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                    G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                    (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-4*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^2 + 
       (G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((5*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c*(-6*G^5*\[Chi]^3*
                    OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                    OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                    OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                       SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                       SubStar[M]^2)/c^2)^(3/2) + (2*c^9*((G*OverHat[
                         \[Sigma]]*SubStar[M])/c^2)^(9/2)*(-6*G*SubStar[M] + 
                      G*OverHat[\[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]]))/
                 (2*G^5*OverHat[\[Sigma]]^3*(\[Chi] + OverHat[\[Sigma]]^
                     (3/2))^2*SubStar[M]^5*Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*
                      OverHat[\[Sigma]]*SubStar[M])/(c*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                      (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                   SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                    G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                    (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-4*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*OverHat[\[Sigma]]^(21/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
        SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, 1, 1, -2] = 0
 
FE[0, 1, 1, -1] = (3*c^10*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*\[Mu]*\[Chi]*
      OverHat[\[ScriptE]]*Sin[2*\[CapitalIota]]*Subscript[OverHat[z], 1]*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((5*G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^4*OverHat[\[Sigma]]^3*
         SubStar[M]^4*((-3*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (G*OverHat[\[Sigma]]*SubStar[M]*
            ((2*c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/4)*Sqrt[
                (c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M])))/(2*G*\[Chi]*
                   SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 
                  3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])]*(
                G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                  (3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
                c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
                 (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
                c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                   SubStar[M])))/((G*SubStar[M])^(3/4)*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) - 
             (OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                   OverHat[\[Sigma]]^(3/2))*SubStar[M]) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) - 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*G^4*SubStar[M]^
                4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2)*(c*G^3*\[Chi]^2*SubStar[M]^3 + 
                c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*(-2*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) + 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^
          2) + (G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*
         ((-3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (G*OverHat[\[Sigma]]*SubStar[M]*
            ((2*c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/4)*Sqrt[
                (c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M])))/(2*G*\[Chi]*
                   SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 
                  3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])]*(
                G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                  (3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
                c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
                 (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
                c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                   SubStar[M])))/((G*SubStar[M])^(3/4)*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) - 
             (OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                   OverHat[\[Sigma]]^(3/2))*SubStar[M]) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) - 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*G^4*SubStar[M]^
                4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2)*(c*G^3*\[Chi]^2*SubStar[M]^3 + 
                c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*(-2*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) + 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/c^4 + 
       (G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(7/2)*
         SubStar[M]^4*((-29*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (6*G*OverHat[\[Sigma]]*
            SubStar[M]*((2*c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])]*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
                 (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
                c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
                 (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
                c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                   SubStar[M])))/((G*SubStar[M])^(3/4)*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) - 
             (OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                   OverHat[\[Sigma]]^(3/2))*SubStar[M]) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) - 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*G^4*SubStar[M]^
                4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2)*(c*G^3*\[Chi]^2*SubStar[M]^3 + 
                c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*(-2*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) + 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*E^(I*\[Theta])*OverHat[\[Sigma]]^(25/4)*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, 1, 1, 0] = 0
 
FE[0, 1, 1, 1] = (3*c^10*E^(I*\[Theta])*\[ScriptA]^2*(2 + 3*\[ScriptE]^2)*
      \[Mu]*\[Chi]*OverHat[\[ScriptE]]*Sin[2*\[CapitalIota]]*
      Subscript[OverHat[z], 1]*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*
        SubStar[M]^3 - 2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                    4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2])/
                 (G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                  SubStar[M]) + (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                    SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                    SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                    SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                        M]))/Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^4 + 
       (5*G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^4*OverHat[\[Sigma]]^3*
         SubStar[M]^4*((3*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                    4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2])/
                 (G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                  SubStar[M]) + (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                    SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                    SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                    SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                        M]))/Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^
          2) + (G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(7/2)*SubStar[M]^4*
         ((29*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (6*G*OverHat[\[Sigma]]*
            SubStar[M]*((-2*G*OverHat[\[Sigma]]*SubStar[M]*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
                  Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                       SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                       (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                      SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                          2)/c^2])])/(G*SubStar[M])^(3/4) - 
                ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                   6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                    ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                   6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                       4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                        2])/(G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^
                       (3/2))*SubStar[M]) + (c*(-6*G^5*\[Chi]^3*
                       OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                       OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                       OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                      (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                        (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                       Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                     Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*
                         SubStar[M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                         (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                        (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^
                       2*SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                       G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                       (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^
                       4*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                     2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[
                         M] + G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^
                      (13/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*
                  OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2))^(3/2))))/(c^2*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) - 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*OverHat[\[Sigma]]^(25/4)*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[0, 1, 1, 2] = 0
 
FE[0, 1, 2, -2] = 0
 
FE[0, 1, 2, -1] = 0
 
FE[0, 1, 2, 0] = 0
 
FE[0, 1, 2, 1] = 0
 
FE[0, 1, 2, 2] = 0
 
FE[0, 2, -2, -2] = 0
 
FE[0, 2, -2, -1] = 0
 
FE[0, 2, -2, 0] = 0
 
FE[0, 2, -2, 1] = 0
 
FE[0, 2, -2, 2] = 0
 
FE[0, 2, -1, -2] = 0
 
FE[0, 2, -1, -1] = 0
 
FE[0, 2, -1, 0] = 0
 
FE[0, 2, -1, 1] = 0
 
FE[0, 2, -1, 2] = 0
 
FE[0, 2, 0, -2] = 0
 
FE[0, 2, 0, -1] = 0
 
FE[0, 2, 0, 0] = 0
 
FE[0, 2, 0, 1] = 0
 
FE[0, 2, 0, 2] = 0
 
FE[0, 2, 1, -2] = 0
 
FE[0, 2, 1, -1] = 0
 
FE[0, 2, 1, 0] = 0
 
FE[0, 2, 1, 1] = 0
 
FE[0, 2, 1, 2] = 0
 
FE[0, 2, 2, -2] = 0
 
FE[0, 2, 2, -1] = 0
 
FE[0, 2, 2, 0] = 0
 
FE[0, 2, 2, 1] = 0
 
FE[0, 2, 2, 2] = 0
 
FE[1, -2, -2, -2] = 0
 
FE[1, -2, -2, -1] = 0
 
FE[1, -2, -2, 0] = 0
 
FE[1, -2, -2, 1] = 0
 
FE[1, -2, -2, 2] = 0
 
FE[1, -2, -1, -2] = 0
 
FE[1, -2, -1, -1] = 0
 
FE[1, -2, -1, 0] = 0
 
FE[1, -2, -1, 1] = 0
 
FE[1, -2, -1, 2] = 0
 
FE[1, -2, 0, -2] = 0
 
FE[1, -2, 0, -1] = 0
 
FE[1, -2, 0, 0] = 0
 
FE[1, -2, 0, 1] = 0
 
FE[1, -2, 0, 2] = 0
 
FE[1, -2, 1, -2] = 0
 
FE[1, -2, 1, -1] = 0
 
FE[1, -2, 1, 0] = 0
 
FE[1, -2, 1, 1] = 0
 
FE[1, -2, 1, 2] = 0
 
FE[1, -2, 2, -2] = 0
 
FE[1, -2, 2, -1] = 0
 
FE[1, -2, 2, 0] = 0
 
FE[1, -2, 2, 1] = 0
 
FE[1, -2, 2, 2] = 0
 
FE[1, -1, -2, -2] = 0
 
FE[1, -1, -2, -1] = 0
 
FE[1, -1, -2, 0] = 0
 
FE[1, -1, -2, 1] = 0
 
FE[1, -1, -2, 2] = 0
 
FE[1, -1, -1, -2] = 0
 
FE[1, -1, -1, -1] = 0
 
FE[1, -1, -1, 0] = 0
 
FE[1, -1, -1, 1] = 0
 
FE[1, -1, -1, 2] = 0
 
FE[1, -1, 0, -2] = 0
 
FE[1, -1, 0, -1] = 0
 
FE[1, -1, 0, 0] = 0
 
FE[1, -1, 0, 1] = 0
 
FE[1, -1, 0, 2] = 0
 
FE[1, -1, 1, -2] = 0
 
FE[1, -1, 1, -1] = 0
 
FE[1, -1, 1, 0] = 0
 
FE[1, -1, 1, 1] = 0
 
FE[1, -1, 1, 2] = 0
 
FE[1, -1, 2, -2] = 0
 
FE[1, -1, 2, -1] = 0
 
FE[1, -1, 2, 0] = 0
 
FE[1, -1, 2, 1] = 0
 
FE[1, -1, 2, 2] = 0
 
FE[1, 0, -2, -2] = 0
 
FE[1, 0, -2, -1] = 0
 
FE[1, 0, -2, 0] = 0
 
FE[1, 0, -2, 1] = 0
 
FE[1, 0, -2, 2] = 0
 
FE[1, 0, -1, -2] = 0
 
FE[1, 0, -1, -1] = 0
 
FE[1, 0, -1, 0] = 0
 
FE[1, 0, -1, 1] = 0
 
FE[1, 0, -1, 2] = 0
 
FE[1, 0, 0, -2] = 0
 
FE[1, 0, 0, -1] = 0
 
FE[1, 0, 0, 0] = 0
 
FE[1, 0, 0, 1] = 0
 
FE[1, 0, 0, 2] = 0
 
FE[1, 0, 1, -2] = 0
 
FE[1, 0, 1, -1] = 0
 
FE[1, 0, 1, 0] = 0
 
FE[1, 0, 1, 1] = 0
 
FE[1, 0, 1, 2] = 0
 
FE[1, 0, 2, -2] = 0
 
FE[1, 0, 2, -1] = 0
 
FE[1, 0, 2, 0] = 0
 
FE[1, 0, 2, 1] = 0
 
FE[1, 0, 2, 2] = 0
 
FE[1, 1, -2, -2] = 0
 
FE[1, 1, -2, -1] = 0
 
FE[1, 1, -2, 0] = 0
 
FE[1, 1, -2, 1] = 0
 
FE[1, 1, -2, 2] = 0
 
FE[1, 1, -1, -2] = 0
 
FE[1, 1, -1, -1] = 0
 
FE[1, 1, -1, 0] = 0
 
FE[1, 1, -1, 1] = 0
 
FE[1, 1, -1, 2] = 0
 
FE[1, 1, 0, -2] = 0
 
FE[1, 1, 0, -1] = 0
 
FE[1, 1, 0, 0] = 0
 
FE[1, 1, 0, 1] = 0
 
FE[1, 1, 0, 2] = 0
 
FE[1, 1, 1, -2] = 0
 
FE[1, 1, 1, -1] = 0
 
FE[1, 1, 1, 0] = 0
 
FE[1, 1, 1, 1] = 0
 
FE[1, 1, 1, 2] = 0
 
FE[1, 1, 2, -2] = 0
 
FE[1, 1, 2, -1] = 0
 
FE[1, 1, 2, 0] = 0
 
FE[1, 1, 2, 1] = 0
 
FE[1, 1, 2, 2] = 0
 
FE[1, 2, -2, -2] = 0
 
FE[1, 2, -2, -1] = 0
 
FE[1, 2, -2, 0] = 0
 
FE[1, 2, -2, 1] = 0
 
FE[1, 2, -2, 2] = 0
 
FE[1, 2, -1, -2] = 0
 
FE[1, 2, -1, -1] = 0
 
FE[1, 2, -1, 0] = 0
 
FE[1, 2, -1, 1] = 0
 
FE[1, 2, -1, 2] = 0
 
FE[1, 2, 0, -2] = 0
 
FE[1, 2, 0, -1] = 0
 
FE[1, 2, 0, 0] = 0
 
FE[1, 2, 0, 1] = 0
 
FE[1, 2, 0, 2] = 0
 
FE[1, 2, 1, -2] = 0
 
FE[1, 2, 1, -1] = 0
 
FE[1, 2, 1, 0] = 0
 
FE[1, 2, 1, 1] = 0
 
FE[1, 2, 1, 2] = 0
 
FE[1, 2, 2, -2] = 0
 
FE[1, 2, 2, -1] = 0
 
FE[1, 2, 2, 0] = 0
 
FE[1, 2, 2, 1] = 0
 
FE[1, 2, 2, 2] = 0
 
FE[2, -2, -2, -2] = 0
 
FE[2, -2, -2, -1] = 0
 
FE[2, -2, -2, 0] = 0
 
FE[2, -2, -2, 1] = 0
 
FE[2, -2, -2, 2] = 0
 
FE[2, -2, -1, -2] = 0
 
FE[2, -2, -1, -1] = 0
 
FE[2, -2, -1, 0] = 0
 
FE[2, -2, -1, 1] = 0
 
FE[2, -2, -1, 2] = 0
 
FE[2, -2, 0, -2] = 0
 
FE[2, -2, 0, -1] = 0
 
FE[2, -2, 0, 0] = 0
 
FE[2, -2, 0, 1] = 0
 
FE[2, -2, 0, 2] = 0
 
FE[2, -2, 1, -2] = 0
 
FE[2, -2, 1, -1] = 0
 
FE[2, -2, 1, 0] = 0
 
FE[2, -2, 1, 1] = 0
 
FE[2, -2, 1, 2] = 0
 
FE[2, -2, 2, -2] = 0
 
FE[2, -2, 2, -1] = 0
 
FE[2, -2, 2, 0] = 0
 
FE[2, -2, 2, 1] = 0
 
FE[2, -2, 2, 2] = 0
 
FE[2, -1, -2, -2] = 0
 
FE[2, -1, -2, -1] = 0
 
FE[2, -1, -2, 0] = 0
 
FE[2, -1, -2, 1] = 0
 
FE[2, -1, -2, 2] = 0
 
FE[2, -1, -1, -2] = 0
 
FE[2, -1, -1, -1] = (-15*c^10*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*\[Chi]*
      (-1 + Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*Sin[\[CapitalIota]]*
      Subscript[OverHat[z], 1]*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*
        SubStar[M]^3 - 2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                    4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2])/
                 (G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                  SubStar[M]) + (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                    SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                    SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                    SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                        M]))/Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^4 + 
       (5*G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^4*OverHat[\[Sigma]]^3*
         SubStar[M]^4*((3*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                    4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2])/
                 (G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                  SubStar[M]) + (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                    SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                    SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                    SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                        M]))/Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^
          2) + (G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(7/2)*SubStar[M]^4*
         ((29*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (6*G*OverHat[\[Sigma]]*
            SubStar[M]*((-2*G*OverHat[\[Sigma]]*SubStar[M]*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
                  Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                       SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                       (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                      SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                          2)/c^2])])/(G*SubStar[M])^(3/4) - 
                ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                   6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                    ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                   6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                       4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                        2])/(G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^
                       (3/2))*SubStar[M]) + (c*(-6*G^5*\[Chi]^3*
                       OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                       OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                       OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                      (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                        (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                       Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                     Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*
                         SubStar[M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                         (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                        (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^
                       2*SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                       G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                       (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^
                       4*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                     2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[
                         M] + G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^
                      (13/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*
                  OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2))^(3/2))))/(c^2*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) - 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*E^(I*\[Theta])*OverHat[\[Sigma]]^(25/4)*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, -1, -1, 0] = 0
 
FE[2, -1, -1, 1] = (-15*c^10*E^(I*\[Theta])*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*
      \[Chi]*(1 + Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*
      Sin[\[CapitalIota]]*Subscript[OverHat[z], 1]*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((5*G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^4*OverHat[\[Sigma]]^3*
         SubStar[M]^4*((-3*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (G*OverHat[\[Sigma]]*SubStar[M]*
            ((2*c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/4)*Sqrt[
                (c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M])))/(2*G*\[Chi]*
                   SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 
                  3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])]*(
                G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                  (3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
                c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
                 (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
                c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                   SubStar[M])))/((G*SubStar[M])^(3/4)*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) - 
             (OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                   OverHat[\[Sigma]]^(3/2))*SubStar[M]) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) - 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*G^4*SubStar[M]^
                4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2)*(c*G^3*\[Chi]^2*SubStar[M]^3 + 
                c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*(-2*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) + 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^
          2) + (G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*
         ((-3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (G*OverHat[\[Sigma]]*SubStar[M]*
            ((2*c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/4)*Sqrt[
                (c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M])))/(2*G*\[Chi]*
                   SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 
                  3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])]*(
                G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                  (3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
                c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
                 (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
                c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                   SubStar[M])))/((G*SubStar[M])^(3/4)*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) - 
             (OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                   OverHat[\[Sigma]]^(3/2))*SubStar[M]) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) - 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*G^4*SubStar[M]^
                4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2)*(c*G^3*\[Chi]^2*SubStar[M]^3 + 
                c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*(-2*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) + 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/c^4 + 
       (G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(7/2)*
         SubStar[M]^4*((-29*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (6*G*OverHat[\[Sigma]]*
            SubStar[M]*((2*c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])]*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
                 (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
                c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
                 (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
                c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                   SubStar[M])))/((G*SubStar[M])^(3/4)*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) - 
             (OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                   OverHat[\[Sigma]]^(3/2))*SubStar[M]) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) - 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*G^4*SubStar[M]^
                4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2)*(c*G^3*\[Chi]^2*SubStar[M]^3 + 
                c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*(-2*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) + 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*OverHat[\[Sigma]]^(25/4)*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, -1, -1, 2] = 0
 
FE[2, -1, 0, -2] = (-15*c^10*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*
      OverHat[\[ScriptE]]*Sin[\[CapitalIota]/2]^4*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c*(-6*G^5*\[Chi]^3*
                    OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                    OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                    OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                       SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                       SubStar[M]^2)/c^2)^(3/2) + (2*c^9*((G*OverHat[
                         \[Sigma]]*SubStar[M])/c^2)^(9/2)*(-6*G*SubStar[M] + 
                      G*OverHat[\[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]]))/
                 (2*G^5*OverHat[\[Sigma]]^3*(\[Chi] + OverHat[\[Sigma]]^
                     (3/2))^2*SubStar[M]^5*Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*
                      OverHat[\[Sigma]]*SubStar[M])/(c*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                      (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                   SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                    G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                    (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-4*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^2 + 
       (G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((5*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c*(-6*G^5*\[Chi]^3*
                    OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                    OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                    OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                       SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                       SubStar[M]^2)/c^2)^(3/2) + (2*c^9*((G*OverHat[
                         \[Sigma]]*SubStar[M])/c^2)^(9/2)*(-6*G*SubStar[M] + 
                      G*OverHat[\[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]]))/
                 (2*G^5*OverHat[\[Sigma]]^3*(\[Chi] + OverHat[\[Sigma]]^
                     (3/2))^2*SubStar[M]^5*Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*
                      OverHat[\[Sigma]]*SubStar[M])/(c*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                      (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                   SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                    G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                    (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-4*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (16*E^((2*I)*\[Theta])*OverHat[\[Sigma]]^(21/4)*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, -1, 0, -1] = 0
 
FE[2, -1, 0, 0] = (-15*c^10*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*
      OverHat[\[ScriptE]]*Sin[\[CapitalIota]]^2*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                 ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                  (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                 Sqrt[G*SubStar[M]])*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M])))/(4*G^10*OverHat[\[Sigma]]^
                (15/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^10*
               Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[M])/
                  (c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]) + 
                 (OverHat[\[Sigma]]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) - ((c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*
              SubStar[M]^3 - 2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
             c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*(-1/2*(G*\[Chi]*SubStar[M]*
                (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                  (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*
                  SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*
                  SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                   G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*(G*SubStar[M])^
                 (3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                  SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                    c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
             (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                 OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                 OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^4*
                 SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
              (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*Sqrt[
                2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2)])))/(c^4*G^4*OverHat[\[Sigma]]^(3/4)*
            SubStar[M]^4*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
               SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)*(-((G^2*\[Chi]*SubStar[M]^2*
                (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                  (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*
                  SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*
                  SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                   G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*(G*SubStar[M])^
                 (3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                  SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                    c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M]))/(G*SubStar[M])^(3/2)])) + 
             (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                  (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
              (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*Sqrt[
                2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[
                \[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
              (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*Sqrt[
                2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^
                3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
              (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*Sqrt[
                2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2)])))))/c^2 + 
       (3*G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((5*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                 ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                  (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                 Sqrt[G*SubStar[M]])*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M])))/(4*G^10*OverHat[\[Sigma]]^
                (15/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^10*
               Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[M])/
                  (c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]) + 
                 (OverHat[\[Sigma]]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) - ((c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*
              SubStar[M]^3 - 2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
             c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*(-1/2*(G*\[Chi]*SubStar[M]*
                (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                  (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*
                  SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*
                  SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                   G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*(G*SubStar[M])^
                 (3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                  SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                    c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
             (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                 OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                 OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^4*
                 SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
              (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*Sqrt[
                2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2)])))/(c^4*G^4*OverHat[\[Sigma]]^(3/4)*
            SubStar[M]^4*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
               SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)*(-((G^2*\[Chi]*SubStar[M]^2*
                (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                  (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*
                  SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*
                  SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                   G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*(G*SubStar[M])^
                 (3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                  SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                    c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M]))/(G*SubStar[M])^(3/2)])) + 
             (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                  (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
              (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*Sqrt[
                2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[
                \[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
              (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*Sqrt[
                2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^
                3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
              (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*Sqrt[
                2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2)])))))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*OverHat[\[Sigma]]^(21/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
        SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, -1, 0, 1] = 0
 
FE[2, -1, 0, 2] = (-15*c^10*E^((2*I)*\[Theta])*\[ScriptA]^2*\[ScriptE]^2*
      \[Mu]*Cos[\[CapitalIota]/2]^4*OverHat[\[ScriptE]]*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) + 
             (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))^2/(2*c^(5/2)*G^5*
               OverHat[\[Sigma]]^(3/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^
                2*SubStar[M]^5*(G*SubStar[M])^(13/4)*((G*OverHat[\[Sigma]]*
                  SubStar[M])/c^2)^(11/4)*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^2) - (c*(-6*G^5*\[Chi]^3*
                 OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                 OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                 OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                 OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2)^(3/2) + (2*c^9*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(9/2)*(-6*G*SubStar[M] + 
                   G*OverHat[\[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]])*(
                4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M])))/(4*G^10*OverHat[\[Sigma]]^
                (15/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^10*
               Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[M])/
                  (c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]) + 
                 (OverHat[\[Sigma]]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((4*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
               (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
               Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                    SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                        2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^2 + 
                  8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*
                      SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                   (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))])/
              (G^2*\[Chi]^2*SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^2 + 
       (G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((5*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) + 
             (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))^2/(2*c^(5/2)*G^5*
               OverHat[\[Sigma]]^(3/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^
                2*SubStar[M]^5*(G*SubStar[M])^(13/4)*((G*OverHat[\[Sigma]]*
                  SubStar[M])/c^2)^(11/4)*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^2) - (c*(-6*G^5*\[Chi]^3*
                 OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                 OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                 OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                 OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2)^(3/2) + (2*c^9*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(9/2)*(-6*G*SubStar[M] + 
                   G*OverHat[\[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]])*(
                4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M])))/(4*G^10*OverHat[\[Sigma]]^
                (15/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^10*
               Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[M])/
                  (c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]) + 
                 (OverHat[\[Sigma]]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((4*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
               (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
               Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                    SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                        2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^2 + 
                  8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*
                      SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                   (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))])/
              (G^2*\[Chi]^2*SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (16*OverHat[\[Sigma]]^(21/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
        SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, -1, 1, -2] = 0
 
FE[2, -1, 1, -1] = (15*c^10*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*\[Chi]*
      (-1 + Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*Sin[\[CapitalIota]]*
      Subscript[OverHat[z], 1]*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*
        SubStar[M]^3 - 2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(
                -((c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                     OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                    OverHat[\[Sigma]]^(3/2))*SubStar[M])) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^4 + 
       (5*G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^4*OverHat[\[Sigma]]^3*
         SubStar[M]^4*((3*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(
                -((c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                     OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                    OverHat[\[Sigma]]^(3/2))*SubStar[M])) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^
          2) + (G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(7/2)*SubStar[M]^4*
         ((29*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (6*G*OverHat[\[Sigma]]*
            SubStar[M]*((-2*G*OverHat[\[Sigma]]*SubStar[M]*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
                  Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                       SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                       (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                      SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                          2)/c^2])])/(G*SubStar[M])^(3/4) - 
                ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                   6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                    ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                   6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M]))*
                  (-((c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[
                          \[Sigma]]] + OverHat[\[Sigma]]^2])/(G*OverHat[
                       \[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*SubStar[
                       M])) + (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                       SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                       SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                       SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                       SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                       SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2)^(3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2)^(9/2)*(-6*G*SubStar[M] + G*OverHat[
                          \[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]]))/
                    (2*G^5*OverHat[\[Sigma]]^3*(\[Chi] + OverHat[\[Sigma]]^
                        (3/2))^2*SubStar[M]^5*Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*
                         OverHat[\[Sigma]]*SubStar[M])/(c*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                         (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                        (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^
                       2*SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                       G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                       (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^
                       4*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                     2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[
                         M] + G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^
                      (13/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*
                  OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2))^(3/2))))/(c^2*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) - 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*E^(I*\[Theta])*OverHat[\[Sigma]]^(25/4)*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, -1, 1, 0] = 0
 
FE[2, -1, 1, 1] = (-15*c^10*E^(I*\[Theta])*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*
      \[Chi]*(1 + Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*
      Sin[\[CapitalIota]]*Subscript[OverHat[z], 1]*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                    4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2])/
                 (G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                  SubStar[M]) - (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                    SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                    SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                    SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                        M]))/Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
               (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
               Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                    SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                        2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^2 + 
                  8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*
                      SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                   (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))])/
              (G^2*\[Chi]^2*SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^4 + 
       (5*G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^4*OverHat[\[Sigma]]^3*
         SubStar[M]^4*((3*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                    4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2])/
                 (G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                  SubStar[M]) - (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                    SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                    SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                    SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                        M]))/Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
               (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
               Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                    SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                        2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^2 + 
                  8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*
                      SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                   (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))])/
              (G^2*\[Chi]^2*SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^
          2) + (G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(7/2)*SubStar[M]^4*
         ((29*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (6*G*OverHat[\[Sigma]]*
            SubStar[M]*((-2*G*OverHat[\[Sigma]]*SubStar[M]*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
                  Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                       SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                       (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                      SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                          2)/c^2])])/(G*SubStar[M])^(3/4) + 
                ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                   6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                    ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                   6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                       4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                        2])/(G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^
                       (3/2))*SubStar[M]) - (c*(-6*G^5*\[Chi]^3*
                       OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                       OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                       OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                      (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                        (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                       Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                     Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*
                         SubStar[M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                         (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                        (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^
                       2*SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                       G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                       (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^
                       4*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                     2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[
                         M] + G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^
                      (13/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*
                  OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2))^(3/2))))/(c^2*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) - 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*OverHat[\[Sigma]]^(25/4)*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, -1, 1, 2] = 0
 
FE[2, -1, 2, -2] = 0
 
FE[2, -1, 2, -1] = 0
 
FE[2, -1, 2, 0] = 0
 
FE[2, -1, 2, 1] = 0
 
FE[2, -1, 2, 2] = 0
 
FE[2, 0, -2, -2] = 0
 
FE[2, 0, -2, -1] = 0
 
FE[2, 0, -2, 0] = 0
 
FE[2, 0, -2, 1] = 0
 
FE[2, 0, -2, 2] = 0
 
FE[2, 0, -1, -2] = 0
 
FE[2, 0, -1, -1] = (-15*c^10*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*\[Chi]*
      (-1 + Cos[\[CapitalIota]])*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
        Sqrt[OverHat[\[Sigma]]])*Sin[\[CapitalIota]]*Subscript[OverHat[z], 1]*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      ((5*G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2)/(c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
           Sqrt[OverHat[\[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/
        c^2)*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3))/(32*E^(I*\[Theta])*G^6*
      (\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(15/2)*
      SubStar[M]^6*(-((G^2*\[Chi]*SubStar[M]^2*
          (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*(G*SubStar[M])^
             (3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^2*
            (G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
           2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, 0, -1, 0] = 0
 
FE[2, 0, -1, 1] = (15*c^10*E^(I*\[Theta])*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*
      \[Chi]*(1 + Cos[\[CapitalIota]])*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
        Sqrt[OverHat[\[Sigma]]])*Sin[\[CapitalIota]]*Subscript[OverHat[z], 1]*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      ((5*G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2)/(c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
           Sqrt[OverHat[\[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/
        c^2)*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3))/
     (32*G^6*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(15/2)*
      SubStar[M]^6*(-((G^2*\[Chi]*SubStar[M]^2*
          (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*(G*SubStar[M])^
             (3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^2*
            (G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
           2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, 0, -1, 2] = 0
 
FE[2, 0, 0, -2] = (-15*c^8*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*
      Sin[\[CapitalIota]/2]^4*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])) + 
       (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2)*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3))/(16*E^((2*I)*\[Theta])*G^4*
      OverHat[\[Sigma]]^5*SubStar[M]^4*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, 0, 0, -1] = 0
 
FE[2, 0, 0, 0] = (-15*c^8*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*
      Sin[\[CapitalIota]]^2*((3*G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])) + 
       (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2)*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3))/(32*G^4*OverHat[\[Sigma]]^5*
      SubStar[M]^4*(-((G^2*\[Chi]*SubStar[M]^2*
          (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*(G*SubStar[M])^
             (3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^2*
            (G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
           2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, 0, 0, 1] = 0
 
FE[2, 0, 0, 2] = (-15*c^8*E^((2*I)*\[Theta])*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*
      Cos[\[CapitalIota]/2]^4*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])) + 
       (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2)*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3))/(16*G^4*OverHat[\[Sigma]]^5*
      SubStar[M]^4*(-((G^2*\[Chi]*SubStar[M]^2*
          (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*(G*SubStar[M])^
             (3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^2*
            (G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
           2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, 0, 1, -2] = 0
 
FE[2, 0, 1, -1] = (15*c^10*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*\[Chi]*
      (-1 + Cos[\[CapitalIota]])*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
        Sqrt[OverHat[\[Sigma]]])*Sin[\[CapitalIota]]*Subscript[OverHat[z], 1]*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      ((5*G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2)/(c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
           Sqrt[OverHat[\[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/
        c^2)*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3))/(32*E^(I*\[Theta])*G^6*
      (\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(15/2)*
      SubStar[M]^6*(-((G^2*\[Chi]*SubStar[M]^2*
          (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*(G*SubStar[M])^
             (3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^2*
            (G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
           2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, 0, 1, 0] = 0
 
FE[2, 0, 1, 1] = (-15*c^10*E^(I*\[Theta])*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*
      \[Chi]*(1 + Cos[\[CapitalIota]])*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
        Sqrt[OverHat[\[Sigma]]])*Sin[\[CapitalIota]]*Subscript[OverHat[z], 1]*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      ((5*G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2)/(c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*
           Sqrt[OverHat[\[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/
        c^2)*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3))/
     (32*G^6*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(15/2)*
      SubStar[M]^6*(-((G^2*\[Chi]*SubStar[M]^2*
          (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*(G*SubStar[M])^
             (3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^2*
            (G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
           2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, 0, 1, 2] = 0
 
FE[2, 0, 2, -2] = 0
 
FE[2, 0, 2, -1] = 0
 
FE[2, 0, 2, 0] = 0
 
FE[2, 0, 2, 1] = 0
 
FE[2, 0, 2, 2] = 0
 
FE[2, 1, -2, -2] = 0
 
FE[2, 1, -2, -1] = 0
 
FE[2, 1, -2, 0] = 0
 
FE[2, 1, -2, 1] = 0
 
FE[2, 1, -2, 2] = 0
 
FE[2, 1, -1, -2] = 0
 
FE[2, 1, -1, -1] = (-15*c^10*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*\[Chi]*
      (-1 + Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*Sin[\[CapitalIota]]*
      Subscript[OverHat[z], 1]*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*
        SubStar[M]^3 - 2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                    4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2])/
                 (G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                  SubStar[M]) - (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                    SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                    SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                    SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                        M]))/Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
               (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
               Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                    SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                        2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^2 + 
                  8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*
                      SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                   (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))])/
              (G^2*\[Chi]^2*SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^4 + 
       (5*G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^4*OverHat[\[Sigma]]^3*
         SubStar[M]^4*((3*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                    4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2])/
                 (G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                  SubStar[M]) - (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                    SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                    SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                    SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                        M]))/Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
               (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
               Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                    SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                        2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^2 + 
                  8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*
                      SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                   (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))])/
              (G^2*\[Chi]^2*SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^
          2) + (G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(7/2)*SubStar[M]^4*
         ((29*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (6*G*OverHat[\[Sigma]]*
            SubStar[M]*((-2*G*OverHat[\[Sigma]]*SubStar[M]*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
                  Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                       SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                       (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                      SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                          2)/c^2])])/(G*SubStar[M])^(3/4) + 
                ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                   6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                    ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                   6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                       4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                        2])/(G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^
                       (3/2))*SubStar[M]) - (c*(-6*G^5*\[Chi]^3*
                       OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                       OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                       OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                      (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                        (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                       Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                     Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*
                         SubStar[M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                         (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                        (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^
                       2*SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                       G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                       (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^
                       4*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                     2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[
                         M] + G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^
                      (13/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*
                  OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2))^(3/2))))/(c^2*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) - 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*E^(I*\[Theta])*OverHat[\[Sigma]]^(25/4)*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, 1, -1, 0] = 0
 
FE[2, 1, -1, 1] = (15*c^10*E^(I*\[Theta])*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*
      \[Chi]*(1 + Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*
      Sin[\[CapitalIota]]*Subscript[OverHat[z], 1]*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(
                -((c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                     OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                    OverHat[\[Sigma]]^(3/2))*SubStar[M])) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^4 + 
       (5*G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^4*OverHat[\[Sigma]]^3*
         SubStar[M]^4*((3*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(
                -((c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                     OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                    OverHat[\[Sigma]]^(3/2))*SubStar[M])) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^
          2) + (G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(7/2)*SubStar[M]^4*
         ((29*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (6*G*OverHat[\[Sigma]]*
            SubStar[M]*((-2*G*OverHat[\[Sigma]]*SubStar[M]*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
                  Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                       SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                       (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                      SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                          2)/c^2])])/(G*SubStar[M])^(3/4) - 
                ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                   6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                    ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                   6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M]))*
                  (-((c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[
                          \[Sigma]]] + OverHat[\[Sigma]]^2])/(G*OverHat[
                       \[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*SubStar[
                       M])) + (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                       SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                       SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                       SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                       SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                       SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2)^(3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2)^(9/2)*(-6*G*SubStar[M] + G*OverHat[
                          \[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]]))/
                    (2*G^5*OverHat[\[Sigma]]^3*(\[Chi] + OverHat[\[Sigma]]^
                        (3/2))^2*SubStar[M]^5*Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*
                         OverHat[\[Sigma]]*SubStar[M])/(c*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                         (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                        (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^
                       2*SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                       G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                       (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^
                       4*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                     2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[
                         M] + G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^
                      (13/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*
                  OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2))^(3/2))))/(c^2*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) - 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*OverHat[\[Sigma]]^(25/4)*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, 1, -1, 2] = 0
 
FE[2, 1, 0, -2] = (-15*c^10*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*
      OverHat[\[ScriptE]]*Sin[\[CapitalIota]/2]^4*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) + 
             (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))^2/(2*c^(5/2)*G^5*
               OverHat[\[Sigma]]^(3/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^
                2*SubStar[M]^5*(G*SubStar[M])^(13/4)*((G*OverHat[\[Sigma]]*
                  SubStar[M])/c^2)^(11/4)*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^2) - (c*(-6*G^5*\[Chi]^3*
                 OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                 OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                 OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                 OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2)^(3/2) + (2*c^9*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(9/2)*(-6*G*SubStar[M] + 
                   G*OverHat[\[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]])*(
                4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M])))/(4*G^10*OverHat[\[Sigma]]^
                (15/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^10*
               Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[M])/
                  (c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]) + 
                 (OverHat[\[Sigma]]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((4*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
               (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
               Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                    SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                        2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^2 + 
                  8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*
                      SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                   (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))])/
              (G^2*\[Chi]^2*SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^2 + 
       (G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((5*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) + 
             (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))^2/(2*c^(5/2)*G^5*
               OverHat[\[Sigma]]^(3/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^
                2*SubStar[M]^5*(G*SubStar[M])^(13/4)*((G*OverHat[\[Sigma]]*
                  SubStar[M])/c^2)^(11/4)*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^2) - (c*(-6*G^5*\[Chi]^3*
                 OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                 OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                 OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                 OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2)^(3/2) + (2*c^9*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(9/2)*(-6*G*SubStar[M] + 
                   G*OverHat[\[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]])*(
                4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M])))/(4*G^10*OverHat[\[Sigma]]^
                (15/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^10*
               Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[M])/
                  (c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]) + 
                 (OverHat[\[Sigma]]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((4*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
               (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
               Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                    SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                        2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^2 + 
                  8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*
                      SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                   (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))])/
              (G^2*\[Chi]^2*SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (16*E^((2*I)*\[Theta])*OverHat[\[Sigma]]^(21/4)*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, 1, 0, -1] = 0
 
FE[2, 1, 0, 0] = (-15*c^10*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*
      OverHat[\[ScriptE]]*Sin[\[CapitalIota]]^2*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                 ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                  (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                 Sqrt[G*SubStar[M]])*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M])))/(4*G^10*OverHat[\[Sigma]]^
                (15/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^10*
               Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[M])/
                  (c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]) + 
                 (OverHat[\[Sigma]]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) - ((c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*
              SubStar[M]^3 - 2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
             c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*(-1/2*(G*\[Chi]*SubStar[M]*
                (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                  (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*
                  SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*
                  SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                   G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*(G*SubStar[M])^
                 (3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                  SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                    c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
             (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                 OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                 OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^4*
                 SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
              (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*Sqrt[
                2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2)])))/(c^4*G^4*OverHat[\[Sigma]]^(3/4)*
            SubStar[M]^4*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
               SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)*(-((G^2*\[Chi]*SubStar[M]^2*
                (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                  (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*
                  SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*
                  SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                   G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*(G*SubStar[M])^
                 (3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                  SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                    c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M]))/(G*SubStar[M])^(3/2)])) + 
             (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                  (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
              (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*Sqrt[
                2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[
                \[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
              (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*Sqrt[
                2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^
                3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
              (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*Sqrt[
                2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2)])))))/c^2 + 
       (3*G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((5*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                 ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                  (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                 Sqrt[G*SubStar[M]])*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M])))/(4*G^10*OverHat[\[Sigma]]^
                (15/4)*(\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^10*
               Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[M])/
                  (c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]) + 
                 (OverHat[\[Sigma]]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                     SubStar[M]))/(G*SubStar[M])]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) - ((c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*
              SubStar[M]^3 - 2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
             c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*(-1/2*(G*\[Chi]*SubStar[M]*
                (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                  (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*
                  SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*
                  SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                   G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*(G*SubStar[M])^
                 (3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                  SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                    c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
             (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                 OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                 OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^4*
                 SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
              (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*Sqrt[
                2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2)])))/(c^4*G^4*OverHat[\[Sigma]]^(3/4)*
            SubStar[M]^4*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
               SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)*(-((G^2*\[Chi]*SubStar[M]^2*
                (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                  (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^2*
                  SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*\[Chi]^2*
                  SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[\[Sigma]]*
                     SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                   G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*(G*SubStar[M])^
                 (3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                  SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                    c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M]))/(G*SubStar[M])^(3/2)])) + 
             (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                  (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
              (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*Sqrt[
                2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[
                \[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
              (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*Sqrt[
                2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^
                3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
              (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*Sqrt[
                2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2)])))))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*OverHat[\[Sigma]]^(21/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
        SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, 1, 0, 1] = 0
 
FE[2, 1, 0, 2] = (-15*c^10*E^((2*I)*\[Theta])*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*
      Cos[\[CapitalIota]/2]^4*OverHat[\[ScriptE]]*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c*(-6*G^5*\[Chi]^3*
                    OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                    OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                    OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                       SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                       SubStar[M]^2)/c^2)^(3/2) + (2*c^9*((G*OverHat[
                         \[Sigma]]*SubStar[M])/c^2)^(9/2)*(-6*G*SubStar[M] + 
                      G*OverHat[\[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]]))/
                 (2*G^5*OverHat[\[Sigma]]^3*(\[Chi] + OverHat[\[Sigma]]^
                     (3/2))^2*SubStar[M]^5*Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*
                      OverHat[\[Sigma]]*SubStar[M])/(c*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                      (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                   SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                    G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                    (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-4*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^2 + 
       (G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((5*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c*(-6*G^5*\[Chi]^3*
                    OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                    OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                    OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                       SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                       SubStar[M]^2)/c^2)^(3/2) + (2*c^9*((G*OverHat[
                         \[Sigma]]*SubStar[M])/c^2)^(9/2)*(-6*G*SubStar[M] + 
                      G*OverHat[\[Sigma]]*SubStar[M]))/Sqrt[G*SubStar[M]]))/
                 (2*G^5*OverHat[\[Sigma]]^3*(\[Chi] + OverHat[\[Sigma]]^
                     (3/2))^2*SubStar[M]^5*Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*
                      OverHat[\[Sigma]]*SubStar[M])/(c*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                      (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                   SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                    G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                    (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-4*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (16*OverHat[\[Sigma]]^(21/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
        SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, 1, 1, -2] = 0
 
FE[2, 1, 1, -1] = (-15*c^10*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*\[Chi]*
      (-1 + Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*Sin[\[CapitalIota]]*
      Subscript[OverHat[z], 1]*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*
        SubStar[M]^3 - 2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((5*G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^4*OverHat[\[Sigma]]^3*
         SubStar[M]^4*((-3*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (G*OverHat[\[Sigma]]*SubStar[M]*
            ((2*c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/4)*Sqrt[
                (c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M])))/(2*G*\[Chi]*
                   SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 
                  3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])]*(
                G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                  (3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
                c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
                 (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
                c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                   SubStar[M])))/((G*SubStar[M])^(3/4)*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) - 
             (OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                   OverHat[\[Sigma]]^(3/2))*SubStar[M]) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) - 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*G^4*SubStar[M]^
                4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2)*(c*G^3*\[Chi]^2*SubStar[M]^3 + 
                c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*(-2*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) + 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^
          2) + (G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*
         ((-3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (G*OverHat[\[Sigma]]*SubStar[M]*
            ((2*c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/4)*Sqrt[
                (c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M])))/(2*G*\[Chi]*
                   SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 
                  3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])]*(
                G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                  (3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
                c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
                 (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
                c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                   SubStar[M])))/((G*SubStar[M])^(3/4)*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) - 
             (OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                   OverHat[\[Sigma]]^(3/2))*SubStar[M]) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) - 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*G^4*SubStar[M]^
                4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2)*(c*G^3*\[Chi]^2*SubStar[M]^3 + 
                c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*(-2*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) + 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/c^4 + 
       (G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(7/2)*
         SubStar[M]^4*((-29*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (6*G*OverHat[\[Sigma]]*
            SubStar[M]*((2*c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])]*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
                 (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
                c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
                 (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
                c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                   SubStar[M])))/((G*SubStar[M])^(3/4)*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) - 
             (OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
                 SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c^3*Sqrt[3*\[Chi]^2 - 4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + 
                    OverHat[\[Sigma]]^2])/(G*OverHat[\[Sigma]]*(\[Chi] + 
                   OverHat[\[Sigma]]^(3/2))*SubStar[M]) + 
                (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*SubStar[M]^5 - 
                   12*G^5*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^5 + 
                   18*G^5*\[Chi]*OverHat[\[Sigma]]^4*SubStar[M]^5 + 
                   16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) - 
                   6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^2*
                    ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                   (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                    Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) - 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*G^4*SubStar[M]^
                4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2)*(c*G^3*\[Chi]^2*SubStar[M]^3 + 
                c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*(-2*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) + 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*E^(I*\[Theta])*OverHat[\[Sigma]]^(25/4)*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, 1, 1, 0] = 0
 
FE[2, 1, 1, 1] = (-15*c^10*E^(I*\[Theta])*\[ScriptA]^2*\[ScriptE]^2*\[Mu]*
      \[Chi]*(1 + Cos[\[CapitalIota]])*OverHat[\[ScriptE]]*
      Sin[\[CapitalIota]]*Subscript[OverHat[z], 1]*
      (c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
       2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + 
       c^2*G^3*OverHat[\[Sigma]]^3*SubStar[M]^3)*
      (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
         (G*SubStar[M])^(3/2))^(3/2)*
      ((G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*
         ((3*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                    4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2])/
                 (G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                  SubStar[M]) + (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                    SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                    SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                    SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                        M]))/Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/c^4 + 
       (5*G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^4*OverHat[\[Sigma]]^3*
         SubStar[M]^4*((3*OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) - (2*G^2*OverHat[\[Sigma]]^2*
            SubStar[M]^2*(G^2*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^2*
              (G*SubStar[M])^(3/2) + \[Chi]^3*(G*SubStar[M])^(7/2) + 
             c^5*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2)*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]) + 
             c*G^2*\[Chi]^2*SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*
                 SubStar[M])/c^2]*(-(G*SubStar[M]) + G*OverHat[\[Sigma]]*
                SubStar[M]))*((c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
               Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                    SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                      c^2] + G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[
                       M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                   SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                     c^2])])/(G*SubStar[M])^(3/4) - 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                    4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^2])/
                 (G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^(3/2))*
                  SubStar[M]) + (c*(-6*G^5*\[Chi]^3*OverHat[\[Sigma]]^2*
                    SubStar[M]^5 - 12*G^5*\[Chi]*OverHat[\[Sigma]]^3*
                    SubStar[M]^5 + 18*G^5*\[Chi]*OverHat[\[Sigma]]^4*
                    SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) - 6*c^3*G^2*\[Chi]^2*OverHat[\[Sigma]]^2*
                    SubStar[M]^2*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                     (3/2) + (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                        M]))/Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                  Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*SubStar[
                       M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                        c^2]) + (OverHat[\[Sigma]]*(-6*G*SubStar[M] + 
                       G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])]) + 
                (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                  6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                  6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                  (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^(13/4)*
                  ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*OverHat[
                 \[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/
           (c^4*Sqrt[-3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
               OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*
            (c*G^3*\[Chi]^2*SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*
              SubStar[M]^2*(-2*G*SubStar[M] + G*OverHat[\[Sigma]]*
                SubStar[M]))) + (OverHat[\[Sigma]]^(1/4)*
            (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
             6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M]))*
            ((-2*G*SubStar[M]*((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^
                (1/4)*(G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*
                 SubStar[M] - 2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*
                    SubStar[M]^2)/c^2])*Sqrt[(c*(2*G*\[Chi]*SubStar[M] + 
                   G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                     (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]))/
                 (-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*SubStar[M]*
                   Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-6*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M]))])/(G^2*\[Chi]^2*
                SubStar[M]^2 + G*OverHat[\[Sigma]]*SubStar[M]*
                (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])) - 
             (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                 OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*SubStar[M]*
                   (G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)*
                   (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                     (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[\[Sigma]]^
                      2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 14*c^5*G^3*
                     \[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
                       c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
                     ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                    2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                     (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
                  (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*
                      SubStar[M])/c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + 
                    G*OverHat[\[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                      (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                   Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                         c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + 
                (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                    OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[\[Sigma]]^
                     4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^(3/2) + 
                   c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[\[Sigma]]*
               (G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[\[Sigma]]*
                  SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)^2*(
                -((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                     SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                     OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                    14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                        SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                     SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                      (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                        M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                   ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                   (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                     SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                         2)/c^2])*Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2]*(-3*G*SubStar[M] + 
                        G*OverHat[\[Sigma]]*SubStar[M]))/(G*SubStar[M])^
                       (3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
                  (\[Chi]*(G*SubStar[M])^(3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*
                       SubStar[M])/c^2]*(-2*G*SubStar[M] + G*OverHat[
                       \[Sigma]]*SubStar[M])))/(((G^2*OverHat[\[Sigma]]*
                     SubStar[M]^2)/c^2)^(3/4)*Sqrt[2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                  OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                  OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                     (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                    (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                 (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                  Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                         M]))/(G*SubStar[M])^(3/2)])))))/
           (2*c^2*G^4*SubStar[M]^4*(2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*
                   SubStar[M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                  SubStar[M]))/(G*SubStar[M])^(3/2))^(3/2))))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]])^
          2) + (G^4*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
         OverHat[\[Sigma]]^(7/2)*SubStar[M]^4*
         ((29*OverHat[\[Sigma]]^(1/4)*(4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*
              SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
              ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
             6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
              Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
             2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + G*
                OverHat[\[Sigma]]*SubStar[M])))/(2*c^2*G^4*SubStar[M]^4*
            (2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
               (G*SubStar[M])^(3/2))^(3/2)) + (6*G*OverHat[\[Sigma]]*
            SubStar[M]*((-2*G*OverHat[\[Sigma]]*SubStar[M]*(G^2*\[Chi]*
                 OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(3/2) + 
                \[Chi]^3*(G*SubStar[M])^(7/2) + c^5*((G*OverHat[\[Sigma]]*
                    SubStar[M])/c^2)^(5/2)*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]) + c*G^2*\[Chi]^2*
                 SubStar[M]^2*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                 (-(G*SubStar[M]) + G*OverHat[\[Sigma]]*SubStar[M]))*(
                (c*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(1/4)*
                  Sqrt[(c*(-3*G^2*\[Chi]^2*SubStar[M]^2 + 8*c*G*\[Chi]*
                       SubStar[M]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/
                         c^2] + G*OverHat[\[Sigma]]*SubStar[M]*
                       (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                      SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^
                          2)/c^2])])/(G*SubStar[M])^(3/4) - 
                ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                   6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                    ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                   6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                    Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                   2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                     G*OverHat[\[Sigma]]*SubStar[M]))*((c^3*Sqrt[3*\[Chi]^2 - 
                       4*\[Chi]*Sqrt[OverHat[\[Sigma]]] + OverHat[\[Sigma]]^
                        2])/(G*OverHat[\[Sigma]]*(\[Chi] + OverHat[\[Sigma]]^
                       (3/2))*SubStar[M]) + (c*(-6*G^5*\[Chi]^3*
                       OverHat[\[Sigma]]^2*SubStar[M]^5 - 12*G^5*\[Chi]*
                       OverHat[\[Sigma]]^3*SubStar[M]^5 + 18*G^5*\[Chi]*
                       OverHat[\[Sigma]]^4*SubStar[M]^5 + 16*c^3*G^2*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^2*((G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2)^(3/2) - 6*c^3*G^2*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^2*((G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2)^(3/2) + 
                      (2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
                        (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                       Sqrt[G*SubStar[M]]))/(2*G^5*OverHat[\[Sigma]]^3*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*SubStar[M]^5*
                     Sqrt[-3*\[Chi]^2 + (8*G*\[Chi]*OverHat[\[Sigma]]*
                         SubStar[M])/(c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]) + (OverHat[\[Sigma]]*
                         (-6*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                        (G*SubStar[M])]) + (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^
                       2*SubStar[M]^5 + 6*c^7*G*\[Chi]*SubStar[M]*Sqrt[
                       G*SubStar[M]]*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                       (7/2) - 6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^
                       4*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                     2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[
                         M] + G*OverHat[\[Sigma]]*SubStar[M]))/(2*c^(5/2)*
                     (\[Chi] + OverHat[\[Sigma]]^(3/2))^2*(G*SubStar[M])^
                      (13/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(2*G^5*
                  OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                    (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                      (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                     (G*SubStar[M])^(3/2))^(3/2))))/(c^2*Sqrt[
                -3*G*\[Chi]^2*SubStar[M] + G*(-6 + OverHat[\[Sigma]])*
                  OverHat[\[Sigma]]*SubStar[M] + 8*c*\[Chi]*Sqrt[
                   (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2]]*(c*G^3*\[Chi]^2*
                 SubStar[M]^3 + c*G^2*OverHat[\[Sigma]]*SubStar[M]^2*
                 (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))) + 
             ((4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
                6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
                 ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
                6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
                 Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
                2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
                  G*OverHat[\[Sigma]]*SubStar[M]))*((-2*G*SubStar[M]*
                  ((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(1/4)*
                  (G*\[Chi]^2*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M] - 
                   2*c*\[Chi]*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                  Sqrt[(c*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                       SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2]))/(-3*G^2*\[Chi]^2*SubStar[M]^
                       2 + 8*c*G*\[Chi]*SubStar[M]*Sqrt[(G^2*OverHat[
                          \[Sigma]]*SubStar[M]^2)/c^2] + G*OverHat[\[Sigma]]*
                      SubStar[M]*(-6*G*SubStar[M] + G*OverHat[\[Sigma]]*
                        SubStar[M]))])/(G^2*\[Chi]^2*SubStar[M]^2 + 
                  G*OverHat[\[Sigma]]*SubStar[M]*(-2*G*SubStar[M] + 
                    G*OverHat[\[Sigma]]*SubStar[M])) - 
                (2*(c^2*G^3*\[Chi]^2*OverHat[\[Sigma]]*SubStar[M]^3 - 
                   2*c^2*G^3*OverHat[\[Sigma]]^2*SubStar[M]^3 + c^2*G^3*
                    OverHat[\[Sigma]]^3*SubStar[M]^3)*(-1/2*(G*\[Chi]*
                      SubStar[M]*(G^2*\[Chi]^2*SubStar[M]^2 - 4*G^2*OverHat[
                         \[Sigma]]*SubStar[M]^2 + 3*G^2*OverHat[\[Sigma]]^2*
                        SubStar[M]^2)*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
                        SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
                        OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^
                         (7/2) - 14*c^5*G^3*\[Chi]^2*SubStar[M]^3*
                        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(5/2) + 
                       2*c^7*G^2*\[Chi]^2*SubStar[M]^2*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(7/2) - 2*c^9*((G*OverHat[
                          \[Sigma]]*SubStar[M])/c^2)^(9/2)*(3*G*SubStar[M] - 
                         G*OverHat[\[Sigma]]*SubStar[M])))/(c^(7/2)*
                      (G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/
                        c^2)^(11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[
                          \[Sigma]]^(3/2)*SubStar[M] - 3*c*Sqrt[
                         (G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
                      Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[
                          M])/c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*
                          SubStar[M]))/(G*SubStar[M])^(3/2)]) + 
                   (Sqrt[c]*(G^4*\[Chi]^4*SubStar[M]^4 - 4*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]*SubStar[M]^4 + 2*G^4*\[Chi]^2*
                       OverHat[\[Sigma]]^2*SubStar[M]^4 + G^4*OverHat[
                         \[Sigma]]^4*SubStar[M]^4)*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))/(c^2*OverHat[
                   \[Sigma]]*(G^2*\[Chi]^2*SubStar[M]^2 - 2*G^2*OverHat[
                      \[Sigma]]*SubStar[M]^2 + G^2*OverHat[\[Sigma]]^2*
                     SubStar[M]^2)^2*(-((G^2*\[Chi]*SubStar[M]^2*
                      (12*G^4*\[Chi]*OverHat[\[Sigma]]^3*SubStar[M]^4*
                        (G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*OverHat[
                          \[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
                       14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*
                          SubStar[M])/c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*
                        SubStar[M]^2*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (7/2) - 2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
                         (9/2)*(3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[
                          M])))/(c^(7/2)*(G*SubStar[M])^(3/4)*
                      ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(11/4)*
                      (2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
                        SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*
                          SubStar[M]^2)/c^2])*Sqrt[2*\[Chi] + 
                        (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                          (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                         (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*
                     SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
                      c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*
                     OverHat[\[Sigma]]*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*
                     OverHat[\[Sigma]]^3*SubStar[M]^3*(\[Chi]*(G*SubStar[M])^
                        (3/2) + c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                       (-2*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M])))/
                    (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
                     Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/
                          c^2]*(-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[
                          M]))/(G*SubStar[M])^(3/2)])))))/
              (2*G^5*OverHat[\[Sigma]]^(3/4)*SubStar[M]^5*(2*\[Chi] + 
                 (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
                   (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
                  (G*SubStar[M])^(3/2))^(3/2))))/c^2))/
        (c^4*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))))/
     (32*OverHat[\[Sigma]]^(25/4)*
      Sqrt[(G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*OverHat[\[Sigma]]^(3/2)*
         SubStar[M]^2*((G^2*(\[Chi] - Sqrt[OverHat[\[Sigma]]])^2*
            OverHat[\[Sigma]]^(3/2)*SubStar[M]^2)/
           (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[
                \[Sigma]]])) + (G^2*OverHat[\[Sigma]]^2*SubStar[M]^2)/c^2))/
        (c^2*(2*\[Chi] + (-3 + OverHat[\[Sigma]])*Sqrt[OverHat[\[Sigma]]]))]*
      (4*G^5*\[Chi]^2*OverHat[\[Sigma]]^2*SubStar[M]^5 + 
       6*c^7*G*\[Chi]*SubStar[M]*Sqrt[G*SubStar[M]]*
        ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
       6*c*G^4*\[Chi]*OverHat[\[Sigma]]^2*SubStar[M]^4*
        Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2] + 
       2*G^4*OverHat[\[Sigma]]^4*SubStar[M]^4*(-3*G*SubStar[M] + 
         G*OverHat[\[Sigma]]*SubStar[M]))*
      (-((G^2*\[Chi]*SubStar[M]^2*(12*G^4*\[Chi]*OverHat[\[Sigma]]^3*
            SubStar[M]^4*(G*SubStar[M])^(3/2) + 4*G^2*\[Chi]^3*
            OverHat[\[Sigma]]^2*SubStar[M]^2*(G*SubStar[M])^(7/2) - 
           14*c^5*G^3*\[Chi]^2*SubStar[M]^3*((G*OverHat[\[Sigma]]*SubStar[M])/
              c^2)^(5/2) + 2*c^7*G^2*\[Chi]^2*SubStar[M]^2*
            ((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(7/2) - 
           2*c^9*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^(9/2)*
            (3*G*SubStar[M] - G*OverHat[\[Sigma]]*SubStar[M])))/
         (c^(7/2)*(G*SubStar[M])^(3/4)*((G*OverHat[\[Sigma]]*SubStar[M])/c^2)^
           (11/4)*(2*G*\[Chi]*SubStar[M] + G*OverHat[\[Sigma]]^(3/2)*
            SubStar[M] - 3*c*Sqrt[(G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2])*
          Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
              (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
             (G*SubStar[M])^(3/2)])) + (2*Sqrt[c]*G^3*\[Chi]^2*SubStar[M]^3*
         (\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*\[Chi]^2*OverHat[\[Sigma]]*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)]) + (Sqrt[c]*G^3*OverHat[\[Sigma]]^3*
         SubStar[M]^3*(\[Chi]*(G*SubStar[M])^(3/2) + 
          c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*(-2*G*SubStar[M] + 
            G*OverHat[\[Sigma]]*SubStar[M])))/
        (((G^2*OverHat[\[Sigma]]*SubStar[M]^2)/c^2)^(3/4)*
         Sqrt[2*\[Chi] + (c*Sqrt[(G*OverHat[\[Sigma]]*SubStar[M])/c^2]*
             (-3*G*SubStar[M] + G*OverHat[\[Sigma]]*SubStar[M]))/
            (G*SubStar[M])^(3/2)])))
 
FE[2, 1, 1, 2] = 0
 
FE[2, 1, 2, -2] = 0
 
FE[2, 1, 2, -1] = 0
 
FE[2, 1, 2, 0] = 0
 
FE[2, 1, 2, 1] = 0
 
FE[2, 1, 2, 2] = 0
 
FE[2, 2, -2, -2] = 0
 
FE[2, 2, -2, -1] = 0
 
FE[2, 2, -2, 0] = 0
 
FE[2, 2, -2, 1] = 0
 
FE[2, 2, -2, 2] = 0
 
FE[2, 2, -1, -2] = 0
 
FE[2, 2, -1, -1] = 0
 
FE[2, 2, -1, 0] = 0
 
FE[2, 2, -1, 1] = 0
 
FE[2, 2, -1, 2] = 0
 
FE[2, 2, 0, -2] = 0
 
FE[2, 2, 0, -1] = 0
 
FE[2, 2, 0, 0] = 0
 
FE[2, 2, 0, 1] = 0
 
FE[2, 2, 0, 2] = 0
 
FE[2, 2, 1, -2] = 0
 
FE[2, 2, 1, -1] = 0
 
FE[2, 2, 1, 0] = 0
 
FE[2, 2, 1, 1] = 0
 
FE[2, 2, 1, 2] = 0
 
FE[2, 2, 2, -2] = 0
 
FE[2, 2, 2, -1] = 0
 
FE[2, 2, 2, 0] = 0
 
FE[2, 2, 2, 1] = 0
 
FE[2, 2, 2, 2] = 0

